Probing top-quark couplings indirectly at Higgs factories

We perform a global effective-field-theory analysis to assess the combined precision on Higgs couplings, triple gauge-boson couplings, and top-quark couplings, at future circular $e^+e^-$ colliders, with a focus on runs below the $t\bar t$ production threshold. Deviations in the top-quark sector entering as one-loop corrections are consistently taken into account in Higgs and diboson processes. We find that future lepton colliders running at center-of-mass energies below the $t\bar t$ production threshold can still provide useful information on top-quark couplings, by measuring virtual top-quark effects. With rate and differential measurements, the indirect individual sensitivity achievable is better than at the high-luminosity LHC. However, strong correlations between the extracted top-quark and Higgs couplings are also present and lead to much weaker global constraints on top-quark couplings. This implies that a direct probe of top-quark couplings above the $t\bar t$ production threshold is helpful also for the determination of Higgs and triple-gauge-boson couplings. In addition, we find that below the $e^+e^-\to t\bar th$ production threshold, the top-quark Yukawa coupling can be determined by its loop corrections to all Higgs production and decay channels. Degeneracy with the $ggh$ coupling can be resolved, and even a global limit is competitive with the prospects of a linear collider above the threshold. This provides an additional means of determining the top-quark Yukawa coupling indirectly at lepton colliders.

==> anc/chisquare-tloop.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    148502,       3253]
NotebookOptionsPosition[    144980,       3128]
NotebookOutlinePosition[    145334,       3144]
CellTagsIndexPosition[    145291,       3141]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["setup", "Section",
 CellChangeTimes->{{3.744875427562357*^9, 3.744875428145794*^9}}],

Cell[CellGroupData[{

Cell["general fit function", "Subsection",
 CellChangeTimes->{3.6780082038139763`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fitout\[WhiteKing]", "[", 
   RowBox[{"\[Chi]s_", ",", "xlist_", ",", "namelist_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "n", ",", "min\[Chi]s", ",", "xfit", ",", "cov", ",", 
      "\[CapitalDelta]list", ",", "\[Rho]", ",", "fitplug"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"n", "=", 
      RowBox[{"Length", "[", "xlist", "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"min\[Chi]s", "=", 
        RowBox[{"Minimize", "[", 
         RowBox[{"\[Chi]s", ",", "xlist"}], "]"}]}], ";"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"min\[Chi]s", "=", 
      RowBox[{"FindMinimum", "[", 
       RowBox[{"\[Chi]s", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
            "xlist", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
            ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "xlist", "]"}]}], "}"}]}], "]"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"xfit", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
         "xlist", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], "/.", 
         RowBox[{
         "min\[Chi]s", "\[LeftDoubleBracket]", "2", 
          "\[RightDoubleBracket]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"fitplug", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
         "xlist", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
         "\[Rule]", 
         RowBox[{
         "xfit", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"cov", "=", 
      RowBox[{"Inverse", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], 
           RowBox[{"D", "[", 
            RowBox[{"\[Chi]s", ",", 
             RowBox[{
             "xlist", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
             ",", 
             RowBox[{
             "xlist", "\[LeftDoubleBracket]", "j", 
              "\[RightDoubleBracket]"}]}], "]"}]}], "/.", "fitplug"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"\[CapitalDelta]list", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        SqrtBox[
         RowBox[{"cov", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "i"}], "\[RightDoubleBracket]"}]], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Rho]", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"cov", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], 
         RowBox[{
          RowBox[{
          "\[CapitalDelta]list", "\[LeftDoubleBracket]", "i", 
           "\[RightDoubleBracket]"}], 
          RowBox[{
          "\[CapitalDelta]list", "\[LeftDoubleBracket]", "j", 
           "\[RightDoubleBracket]"}]}]], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"tex\[CapitalDelta]", "=", 
      RowBox[{"TeXForm", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "\"\<\[PlusMinus]\>\"", ",", 
           RowBox[{"NumberForm", "[", 
            RowBox[{
             RowBox[{
             "\[CapitalDelta]list", "\[LeftDoubleBracket]", "i", 
              "\[RightDoubleBracket]"}], ",", "3"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"tex\[Rho]", "=", 
      RowBox[{"TeXForm", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"i", "<", "j"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Rho]", "\[LeftDoubleBracket]", 
               RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], ">", 
              "0.99"}], ",", 
             RowBox[{"NumberForm", "[", 
              RowBox[{
               RowBox[{"\[Rho]", "\[LeftDoubleBracket]", 
                RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], ",", 
               "4"}], "]"}], ",", 
             RowBox[{"NumberForm", "[", 
              RowBox[{
               RowBox[{"\[Rho]", "\[LeftDoubleBracket]", 
                RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], ",", 
               "2"}], "]"}]}], "]"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"i", "\[Equal]", "j"}], ",", "1", ",", "\"\< \>\""}], 
            "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"tex\[Rho]2", "=", 
      RowBox[{"TeXForm", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"i", ">", "j"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Rho]", "\[LeftDoubleBracket]", 
               RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], ">", 
              "0.99"}], ",", 
             RowBox[{"NumberForm", "[", 
              RowBox[{
               RowBox[{"\[Rho]", "\[LeftDoubleBracket]", 
                RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], ",", 
               "4"}], "]"}], ",", 
             RowBox[{"NumberForm", "[", 
              RowBox[{
               RowBox[{"\[Rho]", "\[LeftDoubleBracket]", 
                RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], ",", 
               "2"}], "]"}]}], "]"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"i", "\[Equal]", "j"}], ",", "1", ",", "\"\< \>\""}], 
            "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"\[CapitalDelta]out", "=", "\[CapitalDelta]list"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Rho]out", "=", "\[Rho]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"\[Delta]czout", "=", 
        RowBox[{"NumberForm", "[", 
         RowBox[{
          RowBox[{
          "\[CapitalDelta]list", "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}], ",", "3"}], "]"}]}], ";"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"\[Delta]czout", "=", 
      RowBox[{
      "\[CapitalDelta]list", "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"gdout", "=", 
      SuperscriptBox[
       RowBox[{"Det", "[", "cov", "]"}], 
       FractionBox["1", 
        RowBox[{"2", "n"}]]]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"TableForm", "[", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
            "namelist", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}], ",", "\"\<=\>\"", ",", 
            RowBox[{"Row", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
               "xfit", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
                ",", "\"\< \[PlusMinus] \>\"", ",", 
               RowBox[{"NumberForm", "[", 
                RowBox[{
                 RowBox[{
                 "\[CapitalDelta]list", "\[LeftDoubleBracket]", "i", 
                  "\[RightDoubleBracket]"}], ",", "3"}], "]"}]}], "}"}], 
             "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\"\<\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"\"\<\[Rho]\>\"", ",", "\"\<=\>\"", ",", 
            RowBox[{"MatrixForm", "[", "\[Rho]", "]"}]}], "}"}]}], "}"}]}], 
       "]"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.674572806015622*^9, 3.674572822385325*^9}, {
   3.6745730407682743`*^9, 3.6745731254640417`*^9}, {3.674573331152244*^9, 
   3.674573351854692*^9}, {3.674573417481675*^9, 3.674573452854807*^9}, {
   3.674573485344099*^9, 3.6745735007043533`*^9}, {3.6745735327715673`*^9, 
   3.674573584034933*^9}, {3.674574545362194*^9, 3.6745745714099417`*^9}, {
   3.67457465770614*^9, 3.674574759766735*^9}, {3.6745747970228558`*^9, 
   3.6745748705457363`*^9}, {3.674575409862525*^9, 3.674575411748692*^9}, {
   3.6745754781685047`*^9, 3.674575507257085*^9}, {3.674575542434855*^9, 
   3.67457554727195*^9}, {3.6745756051562767`*^9, 3.67457562480995*^9}, {
   3.674575911216015*^9, 3.674575978764577*^9}, {3.674576012101149*^9, 
   3.6745760912534513`*^9}, {3.6745781601733017`*^9, 
   3.6745781971490602`*^9}, {3.6780044105370893`*^9, 3.678004442409853*^9}, {
   3.678004488284813*^9, 3.678004495580303*^9}, {3.678004569541039*^9, 
   3.678004592453497*^9}, {3.678004657720746*^9, 3.678004737664028*^9}, {
   3.678004774537109*^9, 3.678004788931149*^9}, {3.678008258478692*^9, 
   3.6780084910346603`*^9}, {3.679932911215743*^9, 3.679932915749942*^9}, {
   3.6799329866977158`*^9, 3.67993299306348*^9}, {3.679933082507568*^9, 
   3.679933102514678*^9}, {3.6799333134925747`*^9, 3.679933373371401*^9}, {
   3.679933456310033*^9, 3.679933490193128*^9}, {3.67993353717655*^9, 
   3.679933590800058*^9}, {3.679933961506242*^9, 3.679933963377736*^9}, {
   3.6799344924074574`*^9, 3.679934545511528*^9}, {3.679934651114757*^9, 
   3.679934659941625*^9}, {3.680338315675658*^9, 3.68033834261548*^9}, {
   3.6803385066439743`*^9, 3.680338511052475*^9}, {3.680338834367243*^9, 
   3.680338925529043*^9}, {3.680338960818068*^9, 3.680338965671856*^9}, {
   3.6805158553134317`*^9, 3.6805159260654593`*^9}, {3.6805163096762733`*^9, 
   3.680516394200027*^9}, {3.6805165951499653`*^9, 3.680516597180068*^9}, 
   3.6805166335653763`*^9, {3.6805166743495283`*^9, 3.680516674747616*^9}, {
   3.6805962991702843`*^9, 3.6805963028831387`*^9}, {3.6849253578891993`*^9, 
   3.684925431455605*^9}, {3.68633253130875*^9, 3.6863325377599373`*^9}, {
   3.686332624168195*^9, 3.686332629447467*^9}, {3.694158780952157*^9, 
   3.694158791192328*^9}, {3.694158920789742*^9, 3.694158921531526*^9}, {
   3.6980584777605753`*^9, 3.698058569657111*^9}, {3.735272468493643*^9, 
   3.735272476193075*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["lepton collider", "Section",
 CellChangeTimes->{{3.744607573446369*^9, 3.744607575628352*^9}, {
  3.744875270681528*^9, 3.744875273879208*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "17 parameters (set ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "tG"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " to zero, which cannot be discriminated from ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "gg"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " without additional measurements)"
}], "Subsection",
 CellChangeTimes->{{3.7448749345589247`*^9, 3.744874944880815*^9}, {
  3.7449535536195517`*^9, 3.744953582122346*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tfullparalist2", "=", 
   RowBox[{"{", 
    RowBox[{
    "\[Delta]cz", ",", "czz", ",", "cz\[EmptySquare]", ",", 
     "c\[Gamma]\[Gamma]", ",", "cz\[Gamma]", ",", "cgg", ",", "\[Delta]yt", 
     ",", "\[Delta]yc", ",", "\[Delta]yb", ",", "\[Delta]y\[Tau]", ",", 
     "\[Delta]y\[Mu]", ",", "\[Lambda]z", ",", "\[Delta]\[Kappa]\[Lambda]", 
     ",", "C\[Phi]t", ",", "C\[Phi]Qm", ",", "CtW", ",", "CtB"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.738415879676401*^9, 3.738415890392562*^9}, {
  3.738415932308299*^9, 3.7384159548181067`*^9}, {3.738415999052945*^9, 
  3.7384159993148518`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tfullnamelist2", "=", 
  RowBox[{"{", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(\[Delta]c\), \(Z\)]\)\>\"", ",", 
    "\"\<\!\(\*SubscriptBox[\(c\), \(ZZ\)]\)\>\"", ",", 
    "\"\<\!\(\*SubscriptBox[\(c\), \(Z\[EmptySquare]\)]\)\>\"", ",", 
    "\"\<\!\(\*SubscriptBox[\(c\), \(\[Gamma]\[Gamma]\)]\)\>\"", ",", 
    "\"\<\!\(\*SubscriptBox[\(c\), \(Z\[Gamma]\)]\)\>\"", ",", 
    "\"\<\!\(\*SubscriptBox[\(c\), \(gg\)]\)\>\"", ",", 
    "\"\<\!\(\*SubscriptBox[\(\[Delta]y\), \(t\)]\)\>\"", ",", 
    "\"\<\!\(\*SubscriptBox[\(\[Delta]y\), \(c\)]\)\>\"", ",", 
    "\"\<\!\(\*SubscriptBox[\(\[Delta]y\), \(b\)]\)\>\"", ",", 
    "\"\<\!\(\*SubscriptBox[\(\[Delta]y\), \(\[Tau]\)]\)\>\"", ",", 
    "\"\<\!\(\*SubscriptBox[\(\[Delta]y\), \(\[Mu]\)]\)\>\"", ",", 
    "\"\<\!\(\*SubscriptBox[\(\[Lambda]\), \(Z\)]\)\>\"", ",", 
    "\"\<\!\(\*SubscriptBox[\(\[Delta]\[Kappa]\), \(\[Lambda]\)]\)\>\"", ",", 
    "\"\<\!\(\*SubscriptBox[\(C\), \(\[CurlyPhi]t\)]\)\>\"", ",", 
    "\"\<\!\(\*SubsuperscriptBox[\(C\), \(\[CurlyPhi]Q\), \((-)\)]\)\>\"", 
    ",", "\"\<\!\(\*SubscriptBox[\(C\), \(tW\)]\)\>\"", ",", 
    "\"\<\!\(\*SubscriptBox[\(C\), \(tB\)]\)\>\""}], "}"}]}]], "Input",
 CellChangeTimes->{{3.738415958702011*^9, 3.738415997373232*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]c\\), \\(Z\\)]\\)\"\>", 
   ",", "\<\"\\!\\(\\*SubscriptBox[\\(c\\), \\(ZZ\\)]\\)\"\>", 
   ",", "\<\"\\!\\(\\*SubscriptBox[\\(c\\), \\(Z\[EmptySquare]\\)]\\)\"\>", 
   ",", "\<\"\\!\\(\\*SubscriptBox[\\(c\\), \\(\[Gamma]\[Gamma]\\)]\\)\"\>", 
   ",", "\<\"\\!\\(\\*SubscriptBox[\\(c\\), \\(Z\[Gamma]\\)]\\)\"\>", 
   ",", "\<\"\\!\\(\\*SubscriptBox[\\(c\\), \\(gg\\)]\\)\"\>", 
   ",", "\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]y\\), \\(t\\)]\\)\"\>", 
   ",", "\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]y\\), \\(c\\)]\\)\"\>", 
   ",", "\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]y\\), \\(b\\)]\\)\"\>", 
   ",", "\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]y\\), \\(\[Tau]\\)]\\)\"\>", 
   ",", "\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]y\\), \\(\[Mu]\\)]\\)\"\>", 
   ",", "\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(Z\\)]\\)\"\>", 
   ",", "\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\[Kappa]\\), \
\\(\[Lambda]\\)]\\)\"\>", 
   ",", "\<\"\\!\\(\\*SubscriptBox[\\(C\\), \\(\[CurlyPhi]t\\)]\\)\"\>", 
   ",", "\<\"\\!\\(\\*SubsuperscriptBox[\\(C\\), \\(\[CurlyPhi]Q\\), \
\\((-)\\)]\\)\"\>", 
   ",", "\<\"\\!\\(\\*SubscriptBox[\\(C\\), \\(tW\\)]\\)\"\>", 
   ",", "\<\"\\!\\(\\*SubscriptBox[\\(C\\), \\(tB\\)]\\)\"\>"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.7451394598352013`*^9, 3.745139480890875*^9}, 
   3.745139549498274*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "tfullparalist2", "]"}]], "Input",
 CellChangeTimes->{{3.7448745729239187`*^9, 3.744874578018631*^9}}],

Cell[BoxData["17"], "Output",
 CellChangeTimes->{
  3.7448745786002398`*^9, {3.745139459868492*^9, 3.745139480909943*^9}, 
   3.745139549521142*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["CC 240 GeV, Higgs & WW measurements", "Subsection",
 CellChangeTimes->{{3.744874968090786*^9, 3.744874978129719*^9}, {
  3.744875279930209*^9, 3.744875284975128*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]shwCC240", "=", 
   RowBox[{"1.0167171015283488`*^-25", "+", 
    RowBox[{"2.879032779359565`*^-10", " ", "cgg"}], "+", 
    RowBox[{"3.2271038397617596`*^8", " ", 
     SuperscriptBox["cgg", "2"]}], "+", 
    RowBox[{"1.0669716166915263`*^-14", " ", "CtB"}], "+", 
    RowBox[{"10433.207103472034`", " ", "cgg", " ", "CtB"}], "+", 
    RowBox[{"259.40421830718424`", " ", 
     SuperscriptBox["CtB", "2"]}], "+", 
    RowBox[{"2.12348417053239`*^-14", " ", "CtW"}], "-", 
    RowBox[{"11673.522055827416`", " ", "cgg", " ", "CtW"}], "+", 
    RowBox[{"194.92346954512004`", " ", "CtB", " ", "CtW"}], "+", 
    RowBox[{"115.21886335860643`", " ", 
     SuperscriptBox["CtW", "2"]}], "-", 
    RowBox[{"2.5681291604742244`*^-11", " ", "czz"}], "-", 
    RowBox[{"3.973620539227591`*^6", " ", "cgg", " ", "czz"}], "-", 
    RowBox[{"1400.0064518480262`", " ", "CtB", " ", "czz"}], "+", 
    RowBox[{"6139.492661931397`", " ", "CtW", " ", "czz"}], "+", 
    RowBox[{"667679.409056109`", " ", 
     SuperscriptBox["czz", "2"]}], "-", 
    RowBox[{"2.0695688013617095`*^-11", " ", "cz\[Gamma]"}], "+", 
    RowBox[{"176642.3199465237`", " ", "cgg", " ", "cz\[Gamma]"}], "-", 
    RowBox[{"83.69746282433485`", " ", "CtB", " ", "cz\[Gamma]"}], "+", 
    RowBox[{"185.93430339161847`", " ", "CtW", " ", "cz\[Gamma]"}], "-", 
    RowBox[{"69574.17462480639`", " ", "czz", " ", "cz\[Gamma]"}], "+", 
    RowBox[{"30669.038004106333`", " ", 
     SuperscriptBox["cz\[Gamma]", "2"]}], "-", 
    RowBox[{"1.667663195959398`*^-11", " ", "cz\[EmptySquare]"}], "-", 
    RowBox[{"8.254288076916344`*^6", " ", "cgg", " ", "cz\[EmptySquare]"}], 
    "-", 
    RowBox[{"858.5007518761029`", " ", "CtB", " ", "cz\[EmptySquare]"}], "+", 
    
    RowBox[{"13826.398726230396`", " ", "CtW", " ", "cz\[EmptySquare]"}], "+", 
    RowBox[{"2.5706917718652124`*^6", " ", "czz", " ", "cz\[EmptySquare]"}], 
    "-", 
    RowBox[{
    "42119.263059021105`", " ", "cz\[Gamma]", " ", "cz\[EmptySquare]"}], "+", 
    
    RowBox[{"3.8821848618143164`*^6", " ", 
     SuperscriptBox["cz\[EmptySquare]", "2"]}], "-", 
    RowBox[{"5.197292317313961`*^-12", " ", "c\[Gamma]\[Gamma]"}], "+", 
    RowBox[{"283613.9270483984`", " ", "cgg", " ", "c\[Gamma]\[Gamma]"}], "+", 
    RowBox[{"10735.348397490101`", " ", "CtB", " ", "c\[Gamma]\[Gamma]"}], 
    "+", 
    RowBox[{"3842.2379740506744`", " ", "CtW", " ", "c\[Gamma]\[Gamma]"}], 
    "-", 
    RowBox[{"53994.054226132386`", " ", "czz", " ", "c\[Gamma]\[Gamma]"}], 
    "+", 
    RowBox[{
    "5209.379006520072`", " ", "cz\[Gamma]", " ", "c\[Gamma]\[Gamma]"}], "-", 
    
    RowBox[{
    "76624.69230866487`", " ", "cz\[EmptySquare]", " ", "c\[Gamma]\[Gamma]"}],
     "+", 
    RowBox[{"111794.78373322065`", " ", 
     SuperscriptBox["c\[Gamma]\[Gamma]", "2"]}], "-", 
    RowBox[{"1.9379798733619753`*^-13", " ", "C\[Phi]Qm"}], "-", 
    RowBox[{"14879.49271297402`", " ", "cgg", " ", "C\[Phi]Qm"}], "-", 
    RowBox[{"5.002638234178806`", " ", "CtB", " ", "C\[Phi]Qm"}], "-", 
    RowBox[{"10.253546689887962`", " ", "CtW", " ", "C\[Phi]Qm"}], "+", 
    RowBox[{"2596.402569065525`", " ", "czz", " ", "C\[Phi]Qm"}], "-", 
    RowBox[{"115.15789434631166`", " ", "cz\[Gamma]", " ", "C\[Phi]Qm"}], "+", 
    RowBox[{"5649.697713145464`", " ", "cz\[EmptySquare]", " ", "C\[Phi]Qm"}],
     "-", 
    RowBox[{
    "132.73256083731167`", " ", "c\[Gamma]\[Gamma]", " ", "C\[Phi]Qm"}], "+", 
    
    RowBox[{"4.694680061610825`", " ", 
     SuperscriptBox["C\[Phi]Qm", "2"]}], "+", 
    RowBox[{"1.6088142622408163`*^-13", " ", "C\[Phi]t"}], "+", 
    RowBox[{"13858.6982660412`", " ", "cgg", " ", "C\[Phi]t"}], "+", 
    RowBox[{"12.199698239867665`", " ", "CtB", " ", "C\[Phi]t"}], "+", 
    RowBox[{"0.9356532602289116`", " ", "CtW", " ", "C\[Phi]t"}], "-", 
    RowBox[{"3127.91396004775`", " ", "czz", " ", "C\[Phi]t"}], "+", 
    RowBox[{"83.62354471589461`", " ", "cz\[Gamma]", " ", "C\[Phi]t"}], "-", 
    RowBox[{"7421.724554123689`", " ", "cz\[EmptySquare]", " ", "C\[Phi]t"}], 
    "+", 
    RowBox[{
    "300.27573808262935`", " ", "c\[Gamma]\[Gamma]", " ", "C\[Phi]t"}], "-", 
    RowBox[{"8.913120755731965`", " ", "C\[Phi]Qm", " ", "C\[Phi]t"}], "+", 
    RowBox[{"4.8599365569776385`", " ", 
     SuperscriptBox["C\[Phi]t", "2"]}], "-", 
    RowBox[{"7.01153944871367`*^-11", " ", "\[Delta]cz"}], "-", 
    RowBox[{"4.814287798351868`*^6", " ", "cgg", " ", "\[Delta]cz"}], "-", 
    RowBox[{"1155.672342251345`", " ", "CtB", " ", "\[Delta]cz"}], "+", 
    RowBox[{"6322.492416425389`", " ", "CtW", " ", "\[Delta]cz"}], "+", 
    RowBox[{"1.3451046861392057`*^6", " ", "czz", " ", "\[Delta]cz"}], "-", 
    RowBox[{"59680.108374352094`", " ", "cz\[Gamma]", " ", "\[Delta]cz"}], 
    "+", 
    RowBox[{
    "2.8138070258724494`*^6", " ", "cz\[EmptySquare]", " ", "\[Delta]cz"}], 
    "-", 
    RowBox[{
    "48487.028501784145`", " ", "c\[Gamma]\[Gamma]", " ", "\[Delta]cz"}], "+", 
    RowBox[{"2801.7274324962705`", " ", "C\[Phi]Qm", " ", "\[Delta]cz"}], "-", 
    RowBox[{"3301.306639750578`", " ", "C\[Phi]t", " ", "\[Delta]cz"}], "+", 
    RowBox[{"742612.7000252495`", " ", 
     SuperscriptBox["\[Delta]cz", "2"]}], "-", 
    RowBox[{"1.4823412341233415`*^-11", " ", "\[Delta]yb"}], "-", 
    RowBox[{"5.479146005633887`*^6", " ", "cgg", " ", "\[Delta]yb"}], "+", 
    RowBox[{"424.48125179231613`", " ", "CtB", " ", "\[Delta]yb"}], "+", 
    RowBox[{"980.4188712873366`", " ", "CtW", " ", "\[Delta]yb"}], "+", 
    RowBox[{"208087.7333229183`", " ", "czz", " ", "\[Delta]yb"}], "+", 
    RowBox[{"3335.8426632558567`", " ", "cz\[Gamma]", " ", "\[Delta]yb"}], 
    "+", 
    RowBox[{
    "398895.5756777399`", " ", "cz\[EmptySquare]", " ", "\[Delta]yb"}], "+", 
    RowBox[{
    "7811.449354028554`", " ", "c\[Gamma]\[Gamma]", " ", "\[Delta]yb"}], "+", 
    
    RowBox[{"465.8761264744474`", " ", "C\[Phi]Qm", " ", "\[Delta]yb"}], "-", 
    
    RowBox[{"526.1613252142039`", " ", "C\[Phi]t", " ", "\[Delta]yb"}], "+", 
    RowBox[{"128031.83775121631`", " ", "\[Delta]cz", " ", "\[Delta]yb"}], 
    "+", 
    RowBox[{"145422.05601579673`", " ", 
     SuperscriptBox["\[Delta]yb", "2"]}], "+", 
    RowBox[{"1.2535924880351652`*^-12", " ", "\[Delta]yc"}], "+", 
    RowBox[{"469414.9848403166`", " ", "cgg", " ", "\[Delta]yc"}], "+", 
    RowBox[{"31.966785573742204`", " ", "CtB", " ", "\[Delta]yc"}], "-", 
    RowBox[{"67.78959775534122`", " ", "CtW", " ", "\[Delta]yc"}], "-", 
    RowBox[{"18156.68723942994`", " ", "czz", " ", "\[Delta]yc"}], "+", 
    RowBox[{"693.1300396454365`", " ", "cz\[Gamma]", " ", "\[Delta]yc"}], "-", 
    RowBox[{
    "37445.50752011295`", " ", "cz\[EmptySquare]", " ", "\[Delta]yc"}], "+", 
    RowBox[{
    "953.0254557963121`", " ", "c\[Gamma]\[Gamma]", " ", "\[Delta]yc"}], "-", 
    
    RowBox[{"45.16803718241285`", " ", "C\[Phi]Qm", " ", "\[Delta]yc"}], "+", 
    
    RowBox[{"47.86919911846948`", " ", "C\[Phi]t", " ", "\[Delta]yc"}], "-", 
    RowBox[{"19653.75955547439`", " ", "\[Delta]cz", " ", "\[Delta]yc"}], "-", 
    RowBox[{"12088.34284069384`", " ", "\[Delta]yb", " ", "\[Delta]yc"}], "+", 
    RowBox[{"3652.2283363812758`", " ", 
     SuperscriptBox["\[Delta]yc", "2"]}], "+", 
    RowBox[{"2.516257367158425`*^-12", " ", "\[Delta]yt"}], "+", 
    RowBox[{"5.55001428855614`*^6", " ", "cgg", " ", "\[Delta]yt"}], "+", 
    RowBox[{"354.81032438469623`", " ", "CtB", " ", "\[Delta]yt"}], "-", 
    RowBox[{"3.2362758568943377`", " ", "CtW", " ", "\[Delta]yt"}], "-", 
    RowBox[{"35589.064541411615`", " ", "czz", " ", "\[Delta]yt"}], "+", 
    RowBox[{"1890.4686701230871`", " ", "cz\[Gamma]", " ", "\[Delta]yt"}], 
    "-", 
    RowBox[{"74289.1387724615`", " ", "cz\[EmptySquare]", " ", "\[Delta]yt"}],
     "+", 
    RowBox[{
    "7995.200716912713`", " ", "c\[Gamma]\[Gamma]", " ", "\[Delta]yt"}], "-", 
    
    RowBox[{"133.0588755490847`", " ", "C\[Phi]Qm", " ", "\[Delta]yt"}], "+", 
    
    RowBox[{"127.45008963425167`", " ", "C\[Phi]t", " ", "\[Delta]yt"}], "-", 
    
    RowBox[{"44009.58271077218`", " ", "\[Delta]cz", " ", "\[Delta]yt"}], "-", 
    RowBox[{"46281.80004707776`", " ", "\[Delta]yb", " ", "\[Delta]yt"}], "+", 
    RowBox[{"4093.1819672235697`", " ", "\[Delta]yc", " ", "\[Delta]yt"}], 
    "+", 
    RowBox[{"23943.1050596909`", " ", 
     SuperscriptBox["\[Delta]yt", "2"]}], "-", 
    RowBox[{"1.5734453296841782`*^-14", " ", "\[Delta]y\[Mu]"}], "-", 
    RowBox[{"2921.9492063492035`", " ", "cgg", " ", "\[Delta]y\[Mu]"}], "-", 
    RowBox[{"0.0892836386680336`", " ", "CtB", " ", "\[Delta]y\[Mu]"}], "+", 
    RowBox[{"1.5071711771506087`", " ", "CtW", " ", "\[Delta]y\[Mu]"}], "+", 
    RowBox[{"247.49131907062966`", " ", "czz", " ", "\[Delta]y\[Mu]"}], "-", 
    RowBox[{"6.8362298086290405`", " ", "cz\[Gamma]", " ", "\[Delta]y\[Mu]"}],
     "+", 
    RowBox[{
    "503.8789109235246`", " ", "cz\[EmptySquare]", " ", "\[Delta]y\[Mu]"}], 
    "-", 
    RowBox[{
    "5.472378413428424`", " ", "c\[Gamma]\[Gamma]", " ", "\[Delta]y\[Mu]"}], 
    "+", 
    RowBox[{"0.35853407884111543`", " ", "C\[Phi]Qm", " ", "\[Delta]y\[Mu]"}],
     "-", 
    RowBox[{"0.6013758694460988`", " ", "C\[Phi]t", " ", "\[Delta]y\[Mu]"}], 
    "+", 
    RowBox[{"214.6541950113377`", " ", "\[Delta]cz", " ", "\[Delta]y\[Mu]"}], 
    "-", 
    RowBox[{"161.78144557823114`", " ", "\[Delta]yb", " ", "\[Delta]y\[Mu]"}],
     "-", 
    RowBox[{"8.219954648526073`", " ", "\[Delta]yc", " ", "\[Delta]y\[Mu]"}], 
    "-", 
    RowBox[{"22.93732016432057`", " ", "\[Delta]yt", " ", "\[Delta]y\[Mu]"}], 
    "+", 
    RowBox[{"141.72335600907024`", " ", 
     SuperscriptBox["\[Delta]y\[Mu]", "2"]}], "-", 
    RowBox[{"1.884141700563858`*^-12", " ", "\[Delta]y\[Tau]"}], "-", 
    RowBox[{"990947.379289559`", " ", "cgg", " ", "\[Delta]y\[Tau]"}], "+", 
    RowBox[{"42.79156011711577`", " ", "CtB", " ", "\[Delta]y\[Tau]"}], "+", 
    RowBox[{"311.66396497184655`", " ", "CtW", " ", "\[Delta]y\[Tau]"}], "+", 
    
    RowBox[{"33245.70684183888`", " ", "czz", " ", "\[Delta]y\[Tau]"}], "-", 
    RowBox[{
    "1727.8584080239134`", " ", "cz\[Gamma]", " ", "\[Delta]y\[Tau]"}], "+", 
    RowBox[{
    "71156.04599920595`", " ", "cz\[EmptySquare]", " ", "\[Delta]y\[Tau]"}], 
    "+", 
    RowBox[{
    "159.00432950797995`", " ", "c\[Gamma]\[Gamma]", " ", "\[Delta]y\[Tau]"}],
     "+", 
    RowBox[{"25.896115244496443`", " ", "C\[Phi]Qm", " ", "\[Delta]y\[Tau]"}],
     "-", 
    RowBox[{"82.53188208185702`", " ", "C\[Phi]t", " ", "\[Delta]y\[Tau]"}], 
    "+", 
    RowBox[{"35878.20264902831`", " ", "\[Delta]cz", " ", "\[Delta]y\[Tau]"}],
     "-", 
    RowBox[{"89622.06887253144`", " ", "\[Delta]yb", " ", "\[Delta]y\[Tau]"}],
     "-", 
    RowBox[{
    "2284.6646258086075`", " ", "\[Delta]yc", " ", "\[Delta]y\[Tau]"}], "-", 
    RowBox[{"7880.453719391709`", " ", "\[Delta]yt", " ", "\[Delta]y\[Tau]"}],
     "-", 
    RowBox[{
    "17.85714285714284`", " ", "\[Delta]y\[Mu]", " ", "\[Delta]y\[Tau]"}], 
    "+", 
    RowBox[{"49444.91306634564`", " ", 
     SuperscriptBox["\[Delta]y\[Tau]", "2"]}], "-", 
    RowBox[{"5.177070352515658`*^-13", " ", "\[Delta]\[Kappa]\[Lambda]"}], 
    "-", 
    RowBox[{
    "14762.048011481966`", " ", "cgg", " ", "\[Delta]\[Kappa]\[Lambda]"}], 
    "-", 
    RowBox[{
    "10.980865712872026`", " ", "CtB", " ", "\[Delta]\[Kappa]\[Lambda]"}], 
    "+", 
    RowBox[{
    "45.40353103320668`", " ", "CtW", " ", "\[Delta]\[Kappa]\[Lambda]"}], "+", 
    RowBox[{
    "9888.849618323564`", " ", "czz", " ", "\[Delta]\[Kappa]\[Lambda]"}], "-", 
    RowBox[{
    "413.5932527487026`", " ", "cz\[Gamma]", " ", 
     "\[Delta]\[Kappa]\[Lambda]"}], "+", 
    RowBox[{
    "20592.921756362146`", " ", "cz\[EmptySquare]", " ", 
     "\[Delta]\[Kappa]\[Lambda]"}], "-", 
    RowBox[{
    "401.7866924046551`", " ", "c\[Gamma]\[Gamma]", " ", 
     "\[Delta]\[Kappa]\[Lambda]"}], "+", 
    RowBox[{
    "20.085079551577557`", " ", "C\[Phi]Qm", " ", 
     "\[Delta]\[Kappa]\[Lambda]"}], "-", 
    RowBox[{
    "24.122968324011755`", " ", "C\[Phi]t", " ", 
     "\[Delta]\[Kappa]\[Lambda]"}], "+", 
    RowBox[{
    "10546.138257892519`", " ", "\[Delta]cz", " ", 
     "\[Delta]\[Kappa]\[Lambda]"}], "+", 
    RowBox[{
    "1104.4926151278544`", " ", "\[Delta]yb", " ", 
     "\[Delta]\[Kappa]\[Lambda]"}], "-", 
    RowBox[{
    "128.3280742871725`", " ", "\[Delta]yc", " ", 
     "\[Delta]\[Kappa]\[Lambda]"}], "-", 
    RowBox[{
    "143.2630472149258`", " ", "\[Delta]yt", " ", 
     "\[Delta]\[Kappa]\[Lambda]"}], "+", 
    RowBox[{
    "1.6821255569949582`", " ", "\[Delta]y\[Mu]", " ", 
     "\[Delta]\[Kappa]\[Lambda]"}], "+", 
    RowBox[{
    "240.40392544485996`", " ", "\[Delta]y\[Tau]", " ", 
     "\[Delta]\[Kappa]\[Lambda]"}], "+", 
    RowBox[{"38.4051491165505`", " ", 
     SuperscriptBox["\[Delta]\[Kappa]\[Lambda]", "2"]}], "-", 
    RowBox[{"2.5712593166733435`*^-10", " ", "\[Lambda]z"}], "-", 
    RowBox[{"4604.879310252496`", " ", "CtB", " ", "\[Lambda]z"}], "-", 
    RowBox[{"3944.516141866005`", " ", "CtW", " ", "\[Lambda]z"}], "+", 
    RowBox[{"330957.9923268063`", " ", "czz", " ", "\[Lambda]z"}], "-", 
    RowBox[{"175733.3995622613`", " ", "cz\[Gamma]", " ", "\[Lambda]z"}], "-", 
    RowBox[{
    "5.856340826326811`*^6", " ", "cz\[EmptySquare]", " ", "\[Lambda]z"}], 
    "-", 
    RowBox[{
    "59411.592095362255`", " ", "c\[Gamma]\[Gamma]", " ", "\[Lambda]z"}], "-", 
    RowBox[{"539.6893756800607`", " ", "C\[Phi]Qm", " ", "\[Lambda]z"}], "+", 
    
    RowBox[{"2344.265122392198`", " ", "C\[Phi]t", " ", "\[Lambda]z"}], "+", 
    RowBox[{"7.986196992437226`*^6", " ", 
     SuperscriptBox["\[Lambda]z", "2"]}]}]}], ";"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["CC 240/350/365 GeV, Higgs & WW measurements", "Subsection",
 CellChangeTimes->{{3.744875050564539*^9, 3.7448750569472713`*^9}, 
   3.744875290499585*^9, {3.7451394442434998`*^9, 3.745139445498638*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]shwCC350365", "=", 
   RowBox[{"9.161712468159742`*^-27", "+", 
    RowBox[{"1.7698307110366663`*^-10", " ", "cgg"}], "+", 
    RowBox[{"8.851898790903856`*^7", " ", 
     SuperscriptBox["cgg", "2"]}], "+", 
    RowBox[{"6.155224000739862`*^-16", " ", "CtB"}], "+", 
    RowBox[{"1726.3029235490271`", " ", "cgg", " ", "CtB"}], "+", 
    RowBox[{"72.69744257552394`", " ", 
     SuperscriptBox["CtB", "2"]}], "-", 
    RowBox[{"1.1632141122609698`*^-13", " ", "CtW"}], "-", 
    RowBox[{"13218.477096096905`", " ", "cgg", " ", "CtW"}], "+", 
    RowBox[{"68.81437860501129`", " ", "CtB", " ", "CtW"}], "+", 
    RowBox[{"42.02373272178728`", " ", 
     SuperscriptBox["CtW", "2"]}], "-", 
    RowBox[{"2.6076298620032176`*^-11", " ", "czz"}], "-", 
    RowBox[{"4.1421745963019696`*^6", " ", "cgg", " ", "czz"}], "-", 
    RowBox[{"794.3194128480064`", " ", "CtB", " ", "czz"}], "+", 
    RowBox[{"1483.9543508482045`", " ", "CtW", " ", "czz"}], "+", 
    RowBox[{"536367.0220733779`", " ", 
     SuperscriptBox["czz", "2"]}], "+", 
    RowBox[{"1.8690032841757115`*^-13", " ", "cz\[Gamma]"}], "+", 
    RowBox[{"292884.1576644552`", " ", "cgg", " ", "cz\[Gamma]"}], "+", 
    RowBox[{"402.6794688244292`", " ", "CtB", " ", "cz\[Gamma]"}], "+", 
    RowBox[{"707.8678611872996`", " ", "CtW", " ", "cz\[Gamma]"}], "-", 
    RowBox[{"139690.93515837754`", " ", "czz", " ", "cz\[Gamma]"}], "+", 
    RowBox[{"19025.476861763374`", " ", 
     SuperscriptBox["cz\[Gamma]", "2"]}], "-", 
    RowBox[{"9.003273427053087`*^-11", " ", "cz\[EmptySquare]"}], "-", 
    RowBox[{"1.1404014015004322`*^7", " ", "cgg", " ", "cz\[EmptySquare]"}], 
    "+", 
    RowBox[{"2268.7885176523178`", " ", "CtB", " ", "cz\[EmptySquare]"}], "+", 
    RowBox[{"15803.126323549335`", " ", "CtW", " ", "cz\[EmptySquare]"}], "+", 
    RowBox[{"2.3563281047650217`*^6", " ", "czz", " ", "cz\[EmptySquare]"}], 
    "-", 
    RowBox[{
    "63233.64509192022`", " ", "cz\[Gamma]", " ", "cz\[EmptySquare]"}], "+", 
    RowBox[{"4.195796502700414`*^6", " ", 
     SuperscriptBox["cz\[EmptySquare]", "2"]}], "+", 
    RowBox[{"8.707696396635741`*^-13", " ", "c\[Gamma]\[Gamma]"}], "+", 
    RowBox[{"198231.23259401845`", " ", "cgg", " ", "c\[Gamma]\[Gamma]"}], 
    "+", 
    RowBox[{"3026.1157819331156`", " ", "CtB", " ", "c\[Gamma]\[Gamma]"}], 
    "+", 
    RowBox[{"1293.4158019020224`", " ", "CtW", " ", "c\[Gamma]\[Gamma]"}], 
    "-", 
    RowBox[{"62179.18436664518`", " ", "czz", " ", "c\[Gamma]\[Gamma]"}], "+", 
    RowBox[{
    "13951.250614427017`", " ", "cz\[Gamma]", " ", "c\[Gamma]\[Gamma]"}], "-", 
    RowBox[{
    "62491.99435814435`", " ", "cz\[EmptySquare]", " ", "c\[Gamma]\[Gamma]"}],
     "+", 
    RowBox[{"32571.16258529035`", " ", 
     SuperscriptBox["c\[Gamma]\[Gamma]", "2"]}], "-", 
    RowBox[{"3.92809354459799`*^-14", " ", "C\[Phi]Qm"}], "-", 
    RowBox[{"5971.01530537729`", " ", "cgg", " ", "C\[Phi]Qm"}], "-", 
    RowBox[{"2.072764196854229`", " ", "CtB", " ", "C\[Phi]Qm"}], "-", 
    RowBox[{"1.81107029035403`", " ", "CtW", " ", "C\[Phi]Qm"}], "+", 
    RowBox[{"831.0154511212577`", " ", "czz", " ", "C\[Phi]Qm"}], "-", 
    RowBox[{"125.9500595978617`", " ", "cz\[Gamma]", " ", "C\[Phi]Qm"}], "+", 
    
    RowBox[{
    "1332.8935130233913`", " ", "cz\[EmptySquare]", " ", "C\[Phi]Qm"}], "-", 
    RowBox[{
    "68.66428368821988`", " ", "c\[Gamma]\[Gamma]", " ", "C\[Phi]Qm"}], "+", 
    RowBox[{"0.6832584382573739`", " ", 
     SuperscriptBox["C\[Phi]Qm", "2"]}], "+", 
    RowBox[{"2.3910247337946316`*^-14", " ", "C\[Phi]t"}], "+", 
    RowBox[{"2392.7671199332453`", " ", "cgg", " ", "C\[Phi]t"}], "-", 
    RowBox[{"0.8929456916325509`", " ", "CtB", " ", "C\[Phi]t"}], "-", 
    RowBox[{"10.179805084741925`", " ", "CtW", " ", "C\[Phi]t"}], "+", 
    RowBox[{"237.76402184241277`", " ", "czz", " ", "C\[Phi]t"}], "-", 
    RowBox[{"227.51404291798693`", " ", "cz\[Gamma]", " ", "C\[Phi]t"}], "-", 
    
    RowBox[{"2056.726218470183`", " ", "cz\[EmptySquare]", " ", "C\[Phi]t"}], 
    "-", 
    RowBox[{
    "19.891301426976476`", " ", "c\[Gamma]\[Gamma]", " ", "C\[Phi]t"}], "+", 
    RowBox[{"0.4679850915937581`", " ", "C\[Phi]Qm", " ", "C\[Phi]t"}], "+", 
    RowBox[{"1.2012828957480028`", " ", 
     SuperscriptBox["C\[Phi]t", "2"]}], "-", 
    RowBox[{"2.401220092474125`*^-11", " ", "\[Delta]cz"}], "-", 
    RowBox[{"3.022241401925978`*^6", " ", "cgg", " ", "\[Delta]cz"}], "-", 
    RowBox[{"86.77647268826105`", " ", "CtB", " ", "\[Delta]cz"}], "+", 
    RowBox[{"1948.987545925799`", " ", "CtW", " ", "\[Delta]cz"}], "+", 
    RowBox[{"538322.8976807514`", " ", "czz", " ", "\[Delta]cz"}], "-", 
    RowBox[{"40318.178549686105`", " ", "cz\[Gamma]", " ", "\[Delta]cz"}], 
    "+", 
    RowBox[{
    "1.4908564667777938`*^6", " ", "cz\[EmptySquare]", " ", "\[Delta]cz"}], 
    "-", 
    RowBox[{
    "23395.614639694788`", " ", "c\[Gamma]\[Gamma]", " ", "\[Delta]cz"}], "+", 
    RowBox[{"628.7017060169958`", " ", "C\[Phi]Qm", " ", "\[Delta]cz"}], "-", 
    
    RowBox[{"204.30391273034678`", " ", "C\[Phi]t", " ", "\[Delta]cz"}], "+", 
    
    RowBox[{"214904.28173242236`", " ", 
     SuperscriptBox["\[Delta]cz", "2"]}], "-", 
    RowBox[{"6.939097147341792`*^-12", " ", "\[Delta]yb"}], "-", 
    RowBox[{"2.2677289053665055`*^6", " ", "cgg", " ", "\[Delta]yb"}], "+", 
    RowBox[{"164.90324383765122`", " ", "CtB", " ", "\[Delta]yb"}], "+", 
    RowBox[{"559.7218924129609`", " ", "CtW", " ", "\[Delta]yb"}], "+", 
    RowBox[{"152013.34472429237`", " ", "czz", " ", "\[Delta]yb"}], "-", 
    RowBox[{"8461.643015697582`", " ", "cz\[Gamma]", " ", "\[Delta]yb"}], "+", 
    RowBox[{
    "412453.5631812912`", " ", "cz\[EmptySquare]", " ", "\[Delta]yb"}], "-", 
    RowBox[{
    "1950.7858859216258`", " ", "c\[Gamma]\[Gamma]", " ", "\[Delta]yb"}], "+", 
    RowBox[{"190.2556493773278`", " ", "C\[Phi]Qm", " ", "\[Delta]yb"}], "-", 
    
    RowBox[{"62.017491338283854`", " ", "C\[Phi]t", " ", "\[Delta]yb"}], "+", 
    
    RowBox[{"96478.62214967531`", " ", "\[Delta]cz", " ", "\[Delta]yb"}], "+", 
    RowBox[{"48929.13620257269`", " ", 
     SuperscriptBox["\[Delta]yb", "2"]}], "+", 
    RowBox[{"5.982223290197742`*^-13", " ", "\[Delta]yc"}], "+", 
    RowBox[{"79251.53062181412`", " ", "cgg", " ", "\[Delta]yc"}], "+", 
    RowBox[{"4.797090957464027`", " ", "CtB", " ", "\[Delta]yc"}], "-", 
    RowBox[{"38.43025355346988`", " ", "CtW", " ", "\[Delta]yc"}], "-", 
    RowBox[{"11996.986782697277`", " ", "czz", " ", "\[Delta]yc"}], "+", 
    RowBox[{"809.11561947512`", " ", "cz\[Gamma]", " ", "\[Delta]yc"}], "-", 
    RowBox[{
    "32994.73390509898`", " ", "cz\[EmptySquare]", " ", "\[Delta]yc"}], "+", 
    RowBox[{
    "557.0899962854213`", " ", "c\[Gamma]\[Gamma]", " ", "\[Delta]yc"}], "-", 
    
    RowBox[{"15.482560248689364`", " ", "C\[Phi]Qm", " ", "\[Delta]yc"}], "+", 
    RowBox[{"4.785960363108622`", " ", "C\[Phi]t", " ", "\[Delta]yc"}], "-", 
    RowBox[{"9151.397652717054`", " ", "\[Delta]cz", " ", "\[Delta]yc"}], "-", 
    RowBox[{"5714.468733500957`", " ", "\[Delta]yb", " ", "\[Delta]yc"}], "+", 
    RowBox[{"1470.6519713507332`", " ", 
     SuperscriptBox["\[Delta]yc", "2"]}], "+", 
    RowBox[{"1.2870260103998286`*^-12", " ", "\[Delta]yt"}], "+", 
    RowBox[{"1.487063576762938`*^6", " ", "cgg", " ", "\[Delta]yt"}], "+", 
    RowBox[{"86.06003493583925`", " ", "CtB", " ", "\[Delta]yt"}], "-", 
    RowBox[{"61.6246184539247`", " ", "CtW", " ", "\[Delta]yt"}], "-", 
    RowBox[{"28606.794903680053`", " ", "czz", " ", "\[Delta]yt"}], "+", 
    RowBox[{"1969.748372862624`", " ", "cz\[Gamma]", " ", "\[Delta]yt"}], "-", 
    RowBox[{
    "78767.72773272959`", " ", "cz\[EmptySquare]", " ", "\[Delta]yt"}], "+", 
    RowBox[{
    "2885.4083975938274`", " ", "c\[Gamma]\[Gamma]", " ", "\[Delta]yt"}], "-", 
    RowBox[{"46.238967178437505`", " ", "C\[Phi]Qm", " ", "\[Delta]yt"}], "+", 
    RowBox[{"20.08334122060444`", " ", "C\[Phi]t", " ", "\[Delta]yt"}], "-", 
    RowBox[{"22011.993822124416`", " ", "\[Delta]cz", " ", "\[Delta]yt"}], 
    "-", 
    RowBox[{"18023.62680949326`", " ", "\[Delta]yb", " ", "\[Delta]yt"}], "+", 
    RowBox[{"601.2556440269095`", " ", "\[Delta]yc", " ", "\[Delta]yt"}], "+", 
    RowBox[{"6289.543564578363`", " ", 
     SuperscriptBox["\[Delta]yt", "2"]}], "-", 
    RowBox[{"2.775557561562891`*^-15", " ", "\[Delta]y\[Mu]"}], "-", 
    RowBox[{"515.4318399999995`", " ", "cgg", " ", "\[Delta]y\[Mu]"}], "+", 
    RowBox[{"0.012232450309663221`", " ", "CtB", " ", "\[Delta]y\[Mu]"}], "+", 
    RowBox[{"0.31591363718932036`", " ", "CtW", " ", "\[Delta]y\[Mu]"}], "+", 
    
    RowBox[{"71.81881801757639`", " ", "czz", " ", "\[Delta]y\[Mu]"}], "-", 
    RowBox[{"5.713950363951141`", " ", "cz\[Gamma]", " ", "\[Delta]y\[Mu]"}], 
    "+", 
    RowBox[{
    "197.42722139556767`", " ", "cz\[EmptySquare]", " ", "\[Delta]y\[Mu]"}], 
    "-", 
    RowBox[{
    "2.786217437699304`", " ", "c\[Gamma]\[Gamma]", " ", "\[Delta]y\[Mu]"}], 
    "+", 
    RowBox[{
    "0.030997091902106796`", " ", "C\[Phi]Qm", " ", "\[Delta]y\[Mu]"}], "-", 
    RowBox[{"0.01746327672532824`", " ", "C\[Phi]t", " ", "\[Delta]y\[Mu]"}], 
    "+", 
    RowBox[{"37.864999999999995`", " ", "\[Delta]cz", " ", "\[Delta]y\[Mu]"}],
     "-", 
    RowBox[{"28.538246999999973`", " ", "\[Delta]yb", " ", "\[Delta]y\[Mu]"}],
     "-", 
    RowBox[{"1.4499999999999993`", " ", "\[Delta]yc", " ", "\[Delta]y\[Mu]"}],
     "-", 
    RowBox[{"3.494182449245958`", " ", "\[Delta]yt", " ", "\[Delta]y\[Mu]"}], 
    "+", 
    RowBox[{"24.999999999999996`", " ", 
     SuperscriptBox["\[Delta]y\[Mu]", "2"]}], "+", 
    RowBox[{"2.3216662036981894`*^-13", " ", "\[Delta]y\[Tau]"}], "-", 
    RowBox[{"34933.196672281585`", " ", "cgg", " ", "\[Delta]y\[Tau]"}], "+", 
    
    RowBox[{"15.447422000824655`", " ", "CtB", " ", "\[Delta]y\[Tau]"}], "+", 
    
    RowBox[{"45.873558623960214`", " ", "CtW", " ", "\[Delta]y\[Tau]"}], "+", 
    
    RowBox[{"3598.3865968339583`", " ", "czz", " ", "\[Delta]y\[Tau]"}], "-", 
    
    RowBox[{"640.3541837465`", " ", "cz\[Gamma]", " ", "\[Delta]y\[Tau]"}], 
    "+", 
    RowBox[{
    "9888.390126108343`", " ", "cz\[EmptySquare]", " ", "\[Delta]y\[Tau]"}], 
    "+", 
    RowBox[{
    "46.91487383469618`", " ", "c\[Gamma]\[Gamma]", " ", "\[Delta]y\[Tau]"}], 
    "-", 
    RowBox[{"21.606185387833104`", " ", "C\[Phi]Qm", " ", "\[Delta]y\[Tau]"}],
     "+", 
    RowBox[{"3.5470320078647717`", " ", "C\[Phi]t", " ", "\[Delta]y\[Tau]"}], 
    "-", 
    RowBox[{"4666.480061367552`", " ", "\[Delta]cz", " ", "\[Delta]y\[Tau]"}],
     "-", 
    RowBox[{"23880.84735699988`", " ", "\[Delta]yb", " ", "\[Delta]y\[Tau]"}],
     "-", 
    RowBox[{"44.25745699833314`", " ", "\[Delta]yc", " ", "\[Delta]y\[Tau]"}],
     "-", 
    RowBox[{"93.95751266526747`", " ", "\[Delta]yt", " ", "\[Delta]y\[Tau]"}],
     "-", 
    RowBox[{
    "3.1499999999999972`", " ", "\[Delta]y\[Mu]", " ", "\[Delta]y\[Tau]"}], 
    "+", 
    RowBox[{"12289.771863555734`", " ", 
     SuperscriptBox["\[Delta]y\[Tau]", "2"]}], "-", 
    RowBox[{"1.0260831054545774`*^-14", " ", "\[Delta]\[Kappa]\[Lambda]"}], 
    "+", 
    RowBox[{
    "3325.9945877058726`", " ", "cgg", " ", "\[Delta]\[Kappa]\[Lambda]"}], 
    "-", 
    RowBox[{
    "0.5754672646714002`", " ", "CtB", " ", "\[Delta]\[Kappa]\[Lambda]"}], 
    "+", 
    RowBox[{
    "0.3374808396207973`", " ", "CtW", " ", "\[Delta]\[Kappa]\[Lambda]"}], 
    "+", 
    RowBox[{
    "107.53452233850754`", " ", "czz", " ", "\[Delta]\[Kappa]\[Lambda]"}], 
    "-", 
    RowBox[{
    "9.737919852013487`", " ", "cz\[Gamma]", " ", 
     "\[Delta]\[Kappa]\[Lambda]"}], "+", 
    RowBox[{
    "315.86899746432977`", " ", "cz\[EmptySquare]", " ", 
     "\[Delta]\[Kappa]\[Lambda]"}], "-", 
    RowBox[{
    "16.13170863060374`", " ", "c\[Gamma]\[Gamma]", " ", 
     "\[Delta]\[Kappa]\[Lambda]"}], "+", 
    RowBox[{
    "0.3135713129984075`", " ", "C\[Phi]Qm", " ", 
     "\[Delta]\[Kappa]\[Lambda]"}], "-", 
    RowBox[{
    "0.09559970850326557`", " ", "C\[Phi]t", " ", 
     "\[Delta]\[Kappa]\[Lambda]"}], "+", 
    RowBox[{
    "241.39706082198958`", " ", "\[Delta]cz", " ", 
     "\[Delta]\[Kappa]\[Lambda]"}], "-", 
    RowBox[{
    "79.4375911059335`", " ", "\[Delta]yb", " ", 
     "\[Delta]\[Kappa]\[Lambda]"}], "-", 
    RowBox[{
    "2.4927114879981698`", " ", "\[Delta]yc", " ", 
     "\[Delta]\[Kappa]\[Lambda]"}], "+", 
    RowBox[{
    "28.147672983522682`", " ", "\[Delta]yt", " ", 
     "\[Delta]\[Kappa]\[Lambda]"}], "-", 
    RowBox[{
    "0.010473852410451588`", " ", "\[Delta]y\[Mu]", " ", 
     "\[Delta]\[Kappa]\[Lambda]"}], "-", 
    RowBox[{
    "9.905436248021356`", " ", "\[Delta]y\[Tau]", " ", 
     "\[Delta]\[Kappa]\[Lambda]"}], "+", 
    RowBox[{"0.27878927025829386`", " ", 
     SuperscriptBox["\[Delta]\[Kappa]\[Lambda]", "2"]}], "+", 
    RowBox[{"1.5700015775368795`*^-11", " ", "\[Lambda]z"}], "-", 
    RowBox[{"5403.849799187525`", " ", "CtB", " ", "\[Lambda]z"}], "-", 
    RowBox[{"16784.9038920503`", " ", "CtW", " ", "\[Lambda]z"}], "+", 
    RowBox[{"691672.6620717347`", " ", "czz", " ", "\[Lambda]z"}], "-", 
    RowBox[{"367267.11881343526`", " ", "cz\[Gamma]", " ", "\[Lambda]z"}], 
    "-", 
    RowBox[{
    "2.333047443129316`*^6", " ", "cz\[EmptySquare]", " ", "\[Lambda]z"}], 
    "-", 
    RowBox[{
    "124164.92429631774`", " ", "c\[Gamma]\[Gamma]", " ", "\[Lambda]z"}], "+", 
    RowBox[{"1308.7486726693467`", " ", "C\[Phi]Qm", " ", "\[Lambda]z"}], "+", 
    RowBox[{"3545.6566958884455`", " ", "C\[Phi]t", " ", "\[Lambda]z"}], "+", 
    
    RowBox[{"2.857323240537166`*^6", " ", 
     SuperscriptBox["\[Lambda]z", "2"]}]}]}], ";"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
CC 240/350/365 GeV, ee\[Rule]tt (4-fermi interactions are not considered)\
\>", "Subsection",
 CellChangeTimes->{{3.744875050564539*^9, 3.7448750569472713`*^9}, {
  3.744875290499585*^9, 3.744875299089057*^9}, {3.744953617164522*^9, 
  3.744953636202106*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]seettCC350365", "=", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"72414.23578574223`", " ", 
     SuperscriptBox["CtB", "2"]}], "+", 
    RowBox[{"109149.7461979143`", " ", "CtB", " ", "CtW"}], "+", 
    RowBox[{"44483.307773058186`", " ", 
     SuperscriptBox["CtW", "2"]}], "-", 
    RowBox[{"2695.433641768705`", " ", "CtB", " ", "C\[Phi]Qm"}], "-", 
    RowBox[{"2393.2814034170387`", " ", "CtW", " ", "C\[Phi]Qm"}], "+", 
    RowBox[{"49.24726777466702`", " ", 
     SuperscriptBox["C\[Phi]Qm", "2"]}], "-", 
    RowBox[{"2292.53109358163`", " ", "CtB", " ", "C\[Phi]t"}], "-", 
    RowBox[{"2143.4937630524064`", " ", "CtW", " ", "C\[Phi]t"}], "+", 
    RowBox[{"45.82805903199301`", " ", "C\[Phi]Qm", " ", "C\[Phi]t"}], "+", 
    RowBox[{"45.98450938057731`", " ", 
     SuperscriptBox["C\[Phi]t", "2"]}]}]}], ";"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["fit", "Subsection",
 CellChangeTimes->{{3.744875446059615*^9, 3.74487544629818*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fitout\[WhiteKing]", "[", 
  RowBox[{
   RowBox[{
   "\[Chi]shwCC240", "+", "\[Chi]shwCC350365", "+", "\[Chi]seettCC350365"}], 
   ",", "tfullparalist2", ",", "tfullnamelist2"}], "]"}]], "Input",
 CellChangeTimes->{{3.744875448148007*^9, 3.7448754789818974`*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Inverse", "::", "luc"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Result for \[NoBreak]\\!\\(Inverse\\)\[NoBreak] of badly \
conditioned matrix \[NoBreak]\\!\\({\\(\\({957516.9817576718`, \
941713.7919099785`, 2.1523317463251217`*^6, \\(\\(-35941.32157073947`\\)\\), \
\\(\\(-49999.1434620191`\\)\\), \\(\\(-3.918264600138923`*^6\\)\\), \
\\(\\(-33010.7882664483`\\)\\), \\(\\(-14402.578604095721`\\)\\), \\(\\(\
\[LeftSkeleton] 19 \[RightSkeleton]\\)\\), 15605.86129383038`, \
126.25959750566884`, 0.`, 5393.767659357254`, \
\\(\\(-1752.8052762404625`\\)\\), 1715.2145692566332`, 4135.739981175594`, \
\\(\\(-621.224407469803`\\)\\)}\\)\\), \\(\\(\[LeftSkeleton] 15 \
\[RightSkeleton]\\)\\), \\(\\({\\(\[LeftSkeleton] 1 \
\[RightSkeleton]\\)}\\)\\)}\\)\[NoBreak] may contain significant numerical \
errors. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/luc\\\", ButtonNote -> \
\\\"Inverse::luc\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.744875490301444*^9, 3.7448756032590847`*^9, {3.745139459955373*^9, 
   3.745139481015482*^9}, 3.745139549627449*^9}],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]c\\), \\(Z\\)]\\)\"\>", \
"\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.00894\"", 0.008944902577901055, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(c\\), \\(ZZ\\)]\\)\"\>", "\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.0157\"", 0.015671612185426433`, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(c\\), \\(Z\[EmptySquare]\\)]\\)\"\>", \
"\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.00177\"", 0.0017652172120652546`, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(c\\), \\(\[Gamma]\[Gamma]\\)]\\)\"\>", "\<\
\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.0571\"", 0.057088189165108265`, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(c\\), \\(Z\[Gamma]\\)]\\)\"\>", \
"\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.011\"", 0.011046854686332505`, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(c\\), \\(gg\\)]\\)\"\>", "\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.021\"", 0.02095348467920182, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]y\\), \\(t\\)]\\)\"\>", \
"\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox["\"2.4\"", 2.4031283118515456`, AutoDelete -> True],
         NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]y\\), \\(c\\)]\\)\"\>", \
"\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.0456\"", 0.04561019178752556, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]y\\), \\(b\\)]\\)\"\>", \
"\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.0254\"", 0.02542943913382486, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]y\\), \\(\[Tau]\\)]\\)\"\>", \
"\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.0434\"", 0.04343152642616357, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]y\\), \\(\[Mu]\\)]\\)\"\>", "\<\"=\
\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.0887\"", 0.08873813962381154, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(Z\\)]\\)\"\>", \
"\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.000845\"", 0.0008453611806846416, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\[Kappa]\\), \\(\[Lambda]\\)]\\)\"\
\>", "\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox["\"3.52\"", 3.516363336355548, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(C\\), \\(\[CurlyPhi]t\\)]\\)\"\>", \
"\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.332\"", 0.33223431790658015`, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubsuperscriptBox[\\(C\\), \\(\[CurlyPhi]Q\\), \
\\((-)\\)]\\)\"\>", "\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.346\"", 0.3464796462755999, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(C\\), \\(tW\\)]\\)\"\>", "\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.0398\"", 0.039787398861982876`, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(C\\), \\(tB\\)]\\)\"\>", "\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.0212\"", 0.02115818377546119, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"\<\"\[Rho]\"\>", "\<\"=\"\>", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0.9999999999999998`", "0.8228601945798018`", 
          RowBox[{"-", "0.2687181764529221`"}], "0.8767558778802108`", 
          "0.6964261727055756`", "0.880518995314527`", 
          RowBox[{"-", "0.8797955675342329`"}], "0.8596465418488171`", 
          "0.9003241473832423`", "0.8945816029796142`", 
          "0.43863646311655025`", 
          RowBox[{"-", "0.19974073684716798`"}], 
          RowBox[{"-", "0.9215677466358744`"}], 
          RowBox[{"-", "0.029468054776575336`"}], 
          RowBox[{"-", "0.06802689659528399`"}], 
          RowBox[{"-", "0.04902528218794409`"}], "0.041469781674139033`"},
         {"0.8228601945802383`", "1.0000000000000002`", 
          RowBox[{"-", "0.34066590892637955`"}], "0.9513021788594745`", 
          "0.8819069557069655`", "0.9503103799807503`", 
          RowBox[{"-", "0.9504867844926809`"}], "0.881209997631379`", 
          "0.9146038691594207`", "0.9276161851139051`", "0.4554795834387401`", 
          RowBox[{"-", "0.30774725424537724`"}], 
          RowBox[{"-", "0.9548032432847575`"}], 
          RowBox[{"-", "0.03150167037179199`"}], 
          RowBox[{"-", "0.03539454494445717`"}], 
          RowBox[{"-", "0.03427671785048684`"}], "0.029908052293745744`"},
         {
          RowBox[{"-", "0.26871817645291635`"}], 
          RowBox[{"-", "0.3406659089263281`"}], "1.`", 
          RowBox[{"-", "0.09513083618518926`"}], 
          RowBox[{"-", "0.3180691017860598`"}], 
          RowBox[{"-", "0.09345919304993498`"}], "0.09315673229298743`", 
          RowBox[{"-", "0.08792142022864483`"}], 
          RowBox[{"-", "0.08653248031272422`"}], 
          RowBox[{"-", "0.09188268290180636`"}], 
          RowBox[{"-", "0.04505579573573611`"}], "0.9158634153670957`", 
          "0.16406516572796667`", "0.13712710912473175`", 
          "0.12421318074146745`", "0.12642117725931223`", 
          RowBox[{"-", "0.10727617463670991`"}]},
         {"0.8767558778805373`", "0.9513021788593315`", 
          RowBox[{"-", "0.09513083618523172`"}], "1.`", "0.8126868847473101`",
           "0.9988299341769107`", 
          RowBox[{"-", "0.998853663602922`"}], "0.938213917427363`", 
          "0.9815772491530624`", "0.9873000602196439`", "0.484706439321648`", 
          
          RowBox[{"-", "0.0702610585997274`"}], 
          RowBox[{"-", "0.9898733050380404`"}], "0.01392489781414682`", 
          "0.0014468835141799488`", "0.009395096395466266`", 
          RowBox[{"-", "0.009942793299439426`"}]},
         {"0.6964261727060019`", "0.8819069557070235`", 
          RowBox[{"-", "0.3180691017861154`"}], "0.8126868847474921`", 
          "1.0000000000000002`", "0.8124334090003389`", 
          RowBox[{"-", "0.8127255607237935`"}], "0.7450211467201091`", 
          "0.7674654772318064`", "0.7846140393617966`", 
          "0.38537717041103536`", 
          RowBox[{"-", "0.23024721390900152`"}], 
          RowBox[{"-", "0.8199934301652326`"}], 
          RowBox[{"-", "0.00048427721406157584`"}], 
          RowBox[{"-", "0.009432176686977638`"}], 
          RowBox[{"-", "0.014939652179615633`"}], "0.018441786700976574`"},
         {"0.8805189953148485`", "0.9503103799806017`", 
          RowBox[{"-", "0.09345919304997946`"}], "0.9988299341769041`", 
          "0.812433409000152`", "1.`", 
          RowBox[{"-", "0.999994438076854`"}], "0.9404924516075399`", 
          "0.9844829424394741`", "0.9896258626346446`", 
          "0.48578680223274245`", 
          RowBox[{"-", "0.06906585500516829`"}], 
          RowBox[{"-", "0.991346812840171`"}], "0.015922517461210647`", 
          "0.001532767109365677`", "0.008134603061273237`", 
          RowBox[{"-", "0.007079953595512564`"}]},
         {
          RowBox[{"-", "0.8797955675345556`"}], 
          RowBox[{"-", "0.9504867844925331`"}], "0.09315673229303048`", 
          RowBox[{"-", "0.9988536636029166`"}], 
          RowBox[{"-", "0.8127255607236074`"}], 
          RowBox[{"-", "0.9999944380768553`"}], "1.`", 
          RowBox[{"-", "0.9403447289566772`"}], 
          RowBox[{"-", "0.9841126835890638`"}], 
          RowBox[{"-", "0.9893704698574186`"}], 
          RowBox[{"-", "0.48567495576530606`"}], "0.06887589462896881`", 
          "0.9911943384692491`", 
          RowBox[{"-", "0.01596253789690505`"}], 
          RowBox[{"-", "0.0015587264287676822`"}], 
          RowBox[{"-", "0.008168340976207273`"}], "0.0071101887055863905`"},
         {"0.8596465418490666`", "0.8812099976311818`", 
          RowBox[{"-", "0.08792142022868132`"}], "0.9382139174272961`", 
          "0.7450211467198842`", "0.9404924516074793`", 
          RowBox[{"-", "0.9403447289566153`"}], "1.`", "0.9471416980910782`", 
          "0.945237267435938`", "0.4632899547554075`", 
          RowBox[{"-", "0.06146503928353631`"}], 
          RowBox[{"-", "0.9365049624392174`"}], "0.02106322565604604`", 
          "0.0025348653903348147`", "0.0109714415618063`", 
          RowBox[{"-", "0.009499771719431874`"}]},
         {"0.900324147383523`", "0.9146038691592361`", 
          RowBox[{"-", "0.08653248031276517`"}], "0.9815772491530147`", 
          "0.7674654772315895`", "0.984482942439433`", 
          RowBox[{"-", "0.9841126835890215`"}], "0.9471416980910995`", 
          "0.9999999999999999`", "0.9933917688902059`", "0.4863700771000855`", 
          RowBox[{"-", "0.05768754356463236`"}], 
          RowBox[{"-", "0.9797475163741395`"}], "0.023882066475931798`", 
          RowBox[{"-", "0.0011878328289786004`"}], "0.01075515277955168`", 
          RowBox[{"-", "0.009611756861327711`"}]},
         {"0.8945816029799014`", "0.927616185113725`", 
          RowBox[{"-", "0.0918826829018475`"}], "0.987300060219602`", 
          "0.7846140393615832`", "0.9896258626346093`", 
          RowBox[{"-", "0.9893704698573823`"}], "0.9452372674359649`", 
          "0.993391768890212`", "0.9999999999999999`", "0.48620377494894634`", 
          RowBox[{"-", "0.06423731221049994`"}], 
          RowBox[{"-", "0.9843066934586638`"}], "0.022129658328682803`", 
          "0.002659941624234853`", "0.011527196014753834`", 
          RowBox[{"-", "0.00998227423912247`"}]},
         {"0.43863646311668797`", "0.4554795834386476`", 
          RowBox[{"-", "0.04505579573575562`"}], "0.48470643932162355`", 
          "0.3853771704109272`", "0.485786802232721`", 
          RowBox[{"-", "0.48567495576528413`"}], "0.46328995475541684`", 
          "0.48637007710008434`", "0.4862037749489423`", "1.`", 
          RowBox[{"-", "0.031498722504984776`"}], 
          RowBox[{"-", "0.4832251544306279`"}], "0.010830987494891245`", 
          "0.0013014490924631824`", "0.005641088356128931`", 
          RowBox[{"-", "0.004884785829839758`"}]},
         {
          RowBox[{"-", "0.1997407368472928`"}], 
          RowBox[{"-", "0.3077472542454798`"}], "0.9158634153671088`", 
          RowBox[{"-", "0.07026105859984282`"}], 
          RowBox[{"-", "0.2302472139090798`"}], 
          RowBox[{"-", "0.06906585500527937`"}], "0.06887589462908204`", 
          RowBox[{"-", "0.061465039283646716`"}], 
          RowBox[{"-", "0.05768754356474706`"}], 
          RowBox[{"-", "0.0642373122106134`"}], 
          RowBox[{"-", "0.031498722505042064`"}], "0.9999999999999999`", 
          "0.12883482244279224`", "0.05583681259666308`", 
          "0.0689477758712853`", "0.06366737832614477`", 
          RowBox[{"-", "0.055193218365361944`"}]},
         {
          RowBox[{"-", "0.9215677466360737`"}], 
          RowBox[{"-", "0.9548032432844803`"}], "0.16406516572799537`", 
          RowBox[{"-", "0.9898733050378983`"}], 
          RowBox[{"-", "0.8199934301649361`"}], 
          RowBox[{"-", "0.991346812840035`"}], "0.9911943384691119`", 
          RowBox[{"-", "0.9365049624391498`"}], 
          RowBox[{"-", "0.9797475163740464`"}], 
          RowBox[{"-", "0.984306693458564`"}], 
          RowBox[{"-", "0.4832251544305829`"}], "0.12883482244266845`", "1.`",
           "0.012157730848344631`", "0.01534567410665291`", 
          "0.013664514634622362`", 
          RowBox[{"-", "0.01167111095172352`"}]},
         {
          RowBox[{"-", "0.029468054776774506`"}], 
          RowBox[{"-", "0.031501670372014796`"}], "0.13712710912475243`", 
          "0.013924897813915055`", 
          RowBox[{"-", "0.0004842772142530174`"}], "0.015922517460978634`", 
          RowBox[{"-", "0.015962537896673217`"}], "0.02106322565582913`", 
          "0.02388206647570406`", "0.02212965832845387`", 
          "0.010830987494778874`", "0.05583681259668067`", 
          "0.012157730848572324`", "0.9999999999999998`", 
          "0.6767837722200433`", "0.8278551943128346`", 
          RowBox[{"-", "0.7184292154302847`"}]},
         {
          RowBox[{"-", "0.06802689659556573`"}], 
          RowBox[{"-", "0.03539454494476179`"}], "0.1242131807414972`", 
          "0.0014468835138600838`", 
          RowBox[{"-", "0.009432176687238104`"}], "0.0015327671090453725`", 
          RowBox[{"-", "0.0015587264284475694`"}], "0.002534865390033957`", 
          RowBox[{"-", "0.0011878328292938927`"}], "0.002659941623918019`", 
          "0.0013014490923076091`", "0.06894777587130739`", 
          "0.015345674106970155`", "0.6767837722200409`", 
          "0.9999999999999999`", "0.8257505420566436`", 
          RowBox[{"-", "0.6972325494813313`"}]},
         {
          RowBox[{"-", "0.04902528218818845`"}], 
          RowBox[{"-", "0.034276717850754417`"}], "0.12642117725933777`", 
          "0.009395096395186249`", 
          RowBox[{"-", "0.014939652179844918`"}], "0.008134603060992838`", 
          RowBox[{"-", "0.008168340975927127`"}], "0.010971441561543479`", 
          "0.010755152779275946`", "0.011527196014476757`", 
          "0.005641088355992881`", "0.06366737832616481`", 
          "0.01366451463489908`", "0.8278551943128332`", 
          "0.8257505420566439`", "1.0000000000000002`", 
          RowBox[{"-", "0.9597777206131746`"}]},
         {"0.04146978167435038`", "0.029908052293977156`", 
          RowBox[{"-", "0.10727617463673197`"}], 
          RowBox[{"-", "0.009942793299197237`"}], "0.01844178670117489`", 
          RowBox[{"-", "0.007079953595270019`"}], "0.007110188705344114`", 
          RowBox[{"-", "0.009499771719204604`"}], 
          RowBox[{"-", "0.0096117568610892`"}], 
          RowBox[{"-", "0.009982274238882823`"}], 
          RowBox[{"-", "0.004884785829722072`"}], 
          RowBox[{"-", "0.05519321836537915`"}], 
          RowBox[{"-", "0.011671110951962846`"}], 
          RowBox[{"-", "0.7184292154302836`"}], 
          RowBox[{"-", "0.6972325494813314`"}], 
          RowBox[{"-", "0.9597777206131743`"}], "1.`"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  TableForm[{{"\!\(\*SubscriptBox[\(\[Delta]c\), \(Z\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.008944902577901055, 3]}]}, {
    "\!\(\*SubscriptBox[\(c\), \(ZZ\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.015671612185426433`, 3]}]}, {
    "\!\(\*SubscriptBox[\(c\), \(Z\[EmptySquare]\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.0017652172120652546`, 3]}]}, {
    "\!\(\*SubscriptBox[\(c\), \(\[Gamma]\[Gamma]\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.057088189165108265`, 3]}]}, {
    "\!\(\*SubscriptBox[\(c\), \(Z\[Gamma]\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.011046854686332505`, 3]}]}, {
    "\!\(\*SubscriptBox[\(c\), \(gg\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.02095348467920182, 3]}]}, {
    "\!\(\*SubscriptBox[\(\[Delta]y\), \(t\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[2.4031283118515456`, 3]}]}, {
    "\!\(\*SubscriptBox[\(\[Delta]y\), \(c\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.04561019178752556, 3]}]}, {
    "\!\(\*SubscriptBox[\(\[Delta]y\), \(b\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.02542943913382486, 3]}]}, {
    "\!\(\*SubscriptBox[\(\[Delta]y\), \(\[Tau]\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.04343152642616357, 3]}]}, {
    "\!\(\*SubscriptBox[\(\[Delta]y\), \(\[Mu]\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.08873813962381154, 3]}]}, {
    "\!\(\*SubscriptBox[\(\[Lambda]\), \(Z\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.0008453611806846416, 3]}]}, {
    "\!\(\*SubscriptBox[\(\[Delta]\[Kappa]\), \(\[Lambda]\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[3.516363336355548, 3]}]}, {
    "\!\(\*SubscriptBox[\(C\), \(\[CurlyPhi]t\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.33223431790658015`, 3]}]}, {
    "\!\(\*SubsuperscriptBox[\(C\), \(\[CurlyPhi]Q\), \((-)\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.3464796462755999, 3]}]}, {
    "\!\(\*SubscriptBox[\(C\), \(tW\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.039787398861982876`, 3]}]}, {
    "\!\(\*SubscriptBox[\(C\), \(tB\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.02115818377546119, 3]}]}, "", {"\[Rho]", "=", 
     MatrixForm[CompressedData["
1:eJw1VX881PcfP44x+RJLhOZutuOLQouS1UulbRYlx0OntDL94Kukr6SZHzkh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      "]]}}]]], "Output",
 CellChangeTimes->{
  3.744875490618845*^9, 3.744875603273929*^9, {3.745139460268643*^9, 
   3.7451394813183393`*^9}, 3.745139549642405*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["lepton collider + HL-LHC", "Section",
 CellChangeTimes->{{3.744607573446369*^9, 3.744607575628352*^9}, {
  3.744875270681528*^9, 3.744875273879208*^9}, {3.744875635462962*^9, 
  3.744875637925688*^9}}],

Cell[CellGroupData[{

Cell["HL-LHC", "Subsection",
 CellChangeTimes->{{3.7448756480145483`*^9, 3.744875649190135*^9}}],

Cell[TextData[{
 StyleBox["Written in terms of ",
  FontColor->RGBColor[0, 0, 1]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "\[Phi]G"], TraditionalForm]],
  FormatType->"TraditionalForm",
  FontColor->RGBColor[0, 0, 1]],
 StyleBox[" and ",
  FontColor->RGBColor[0, 0, 1]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "t\[Phi]"], TraditionalForm]],
  FormatType->"TraditionalForm",
  FontColor->RGBColor[0, 0, 1]],
 StyleBox[" instead of ",
  FontColor->RGBColor[0, 0, 1]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "gg"], TraditionalForm]],
  FormatType->"TraditionalForm",
  FontColor->RGBColor[0, 0, 1]],
 StyleBox[" and ",
  FontColor->RGBColor[0, 0, 1]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]y", "t"], TraditionalForm]],
  FormatType->"TraditionalForm",
  FontColor->RGBColor[0, 0, 1]],
 StyleBox[".  For the combined fit with lepton colliders one needs to either \
transform  ",
  FontColor->RGBColor[0, 0, 1]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "\[Phi]G"], TraditionalForm]],
  FormatType->"TraditionalForm",
  FontColor->RGBColor[0, 0, 1]],
 StyleBox[" and ",
  FontColor->RGBColor[0, 0, 1]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "t\[Phi]"], TraditionalForm]],
  FormatType->"TraditionalForm",
  FontColor->RGBColor[0, 0, 1]],
 StyleBox[" to ",
  FontColor->RGBColor[0, 0, 1]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "gg"], TraditionalForm]],
  FormatType->"TraditionalForm",
  FontColor->RGBColor[0, 0, 1]],
 StyleBox[" and ",
  FontColor->RGBColor[0, 0, 1]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]y", "t"], TraditionalForm]],
  FormatType->"TraditionalForm",
  FontColor->RGBColor[0, 0, 1]],
 StyleBox[" , or vice versa.",
  FontColor->RGBColor[0, 0, 1]]
}], "Text",
 CellChangeTimes->{{3.744875809971251*^9, 3.744875811472926*^9}, 
   3.744951896875457*^9, {3.7449519935171623`*^9, 3.744952062645*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]sHLLHC", "=", 
   RowBox[{
    RowBox[{"0.12545424127260005`", " ", 
     SuperscriptBox["CtB", "2"]}], "+", 
    RowBox[{"0.37696596810225996`", " ", "CtB", " ", "CtG"}], "+", 
    RowBox[{"73.28580615162944`", " ", 
     SuperscriptBox["CtG", "2"]}], "+", 
    RowBox[{"0.01481604628382789`", " ", "CtB", " ", "CtW"}], "+", 
    RowBox[{"0.09726773230882337`", " ", "CtG", " ", "CtW"}], "+", 
    RowBox[{"21.285138635314173`", " ", 
     SuperscriptBox["CtW", "2"]}], "-", 
    RowBox[{"19.47759661856459`", " ", "CtG", " ", "Ct\[Phi]"}], "+", 
    RowBox[{"1.8095200319746025`", " ", 
     SuperscriptBox["Ct\[Phi]", "2"]}], "+", 
    RowBox[{"6564.154611525914`", " ", "CtG", " ", "C\[Phi]G"}], "-", 
    RowBox[{"1395.4696116125283`", " ", "Ct\[Phi]", " ", "C\[Phi]G"}], "+", 
    RowBox[{"388021.68533616397`", " ", 
     SuperscriptBox["C\[Phi]G", "2"]}], "-", 
    RowBox[{"0.014938918535262299`", " ", "CtB", " ", "C\[Phi]Qm"}], "-", 
    RowBox[{"2.855516096476503`", " ", "CtG", " ", "C\[Phi]Qm"}], "-", 
    RowBox[{"1.9107129217661813`", " ", "CtW", " ", "C\[Phi]Qm"}], "+", 
    RowBox[{"2.6470311623961704`", " ", 
     SuperscriptBox["C\[Phi]Qm", "2"]}], "+", 
    RowBox[{"0.009481101719399362`", " ", "CtB", " ", "C\[Phi]t"}], "+", 
    RowBox[{"1.8122756682935868`", " ", "CtG", " ", "C\[Phi]t"}], "-", 
    RowBox[{"0.017702952666516912`", " ", "CtW", " ", "C\[Phi]t"}], "-", 
    RowBox[{"0.6217658889416454`", " ", "C\[Phi]Qm", " ", "C\[Phi]t"}], "+", 
    RowBox[{"0.19730429698755306`", " ", 
     SuperscriptBox["C\[Phi]t", "2"]}], "+", 
    RowBox[{"0.9522472871097667`", " ", 
     SuperscriptBox["\[Delta]\[Kappa]\[Lambda]", "2"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.744877861153454*^9, 3.7448778643535433`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["18 parameters", "Subsection",
 CellChangeTimes->{{3.744877918001384*^9, 3.7448779197677526`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tfullparalist3", "=", 
   RowBox[{"{", 
    RowBox[{
    "\[Delta]cz", ",", "czz", ",", "cz\[EmptySquare]", ",", 
     "c\[Gamma]\[Gamma]", ",", "cz\[Gamma]", ",", "cgg", ",", "\[Delta]yt", 
     ",", "\[Delta]yc", ",", "\[Delta]yb", ",", "\[Delta]y\[Tau]", ",", 
     "\[Delta]y\[Mu]", ",", "\[Lambda]z", ",", "\[Delta]\[Kappa]\[Lambda]", 
     ",", "C\[Phi]t", ",", "C\[Phi]Qm", ",", "CtW", ",", "CtB", ",", "CtG"}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.738415879676401*^9, 3.738415890392562*^9}, {
  3.738415932308299*^9, 3.7384159548181067`*^9}, {3.738415999052945*^9, 
  3.7384159993148518`*^9}, {3.738416036892317*^9, 3.738416055886167*^9}, {
  3.74194530540373*^9, 3.741945305525889*^9}, {3.74194545340029*^9, 
  3.741945453615973*^9}, {3.7419493825998297`*^9, 3.7419494102035103`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tfullnamelist3", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<\!\(\*SubscriptBox[\(\[Delta]c\), \(Z\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(c\), \(ZZ\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(c\), \(Z\[EmptySquare]\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(c\), \(\[Gamma]\[Gamma]\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(c\), \(Z\[Gamma]\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(c\), \(gg\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(\[Delta]y\), \(t\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(\[Delta]y\), \(c\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(\[Delta]y\), \(b\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(\[Delta]y\), \(\[Tau]\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(\[Delta]y\), \(\[Mu]\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(\[Lambda]\), \(Z\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(\[Delta]\[Kappa]\), \(\[Lambda]\)]\)\>\"", 
     ",", "\"\<\!\(\*SubscriptBox[\(C\), \(\[CurlyPhi]t\)]\)\>\"", ",", 
     "\"\<\!\(\*SubsuperscriptBox[\(C\), \(\[CurlyPhi]Q\), \((-)\)]\)\>\"", 
     ",", "\"\<\!\(\*SubscriptBox[\(C\), \(tW\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(C\), \(tB\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(C\), \(tG\)]\)\>\""}], "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.738415958702011*^9, 3.738415997373232*^9}, {
   3.738416041844057*^9, 3.738416049885174*^9}, {3.741945307349289*^9, 
   3.741945307482284*^9}, {3.741945466190168*^9, 3.741945476087061*^9}, {
   3.741949385137619*^9, 3.7419493854431763`*^9}, 3.7419494349718924`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "tfullparalist3", "]"}]], "Input",
 CellChangeTimes->{{3.744877932387266*^9, 3.7448779385449457`*^9}}],

Cell[BoxData["18"], "Output",
 CellChangeTimes->{3.744877938898559*^9, 3.74513956830536*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "for lepton collider, add ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "tG"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " to the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Chi]", "2"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", \nfor HL-LHC, transform ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "\[Phi]G"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "gg"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " , ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "t\[Phi]"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]y", "t"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsection",
 CellChangeTimes->{{3.744877997186586*^9, 3.744878019937578*^9}, {
  3.74487806104527*^9, 3.74487811636936*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"addCtG", "=", 
   RowBox[{"{", 
    RowBox[{"cgg", "\[Rule]", 
     RowBox[{"cgg", "+", 
      RowBox[{"0.0038178289102202144`", " ", "CtG"}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7448781251263227`*^9, 3.7448781331179047`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HLLHCtrans", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"C\[Phi]G", "\[Rule]", 
      RowBox[{"3.06", "cgg"}]}], ",", 
     RowBox[{"Ct\[Phi]", "\[Rule]", 
      FractionBox["\[Delta]yt", 
       RowBox[{"-", 
        SuperscriptBox["0.246", "2"]}]]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7448781357167797`*^9, 3.744878140364583*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "total ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Chi]", "2"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsection",
 CellChangeTimes->{{3.7448782652396927`*^9, 3.744878268019362*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]sCCLHC", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "\[Chi]shwCC240", "+", "\[Chi]shwCC350365", "+", 
        "\[Chi]seettCC350365"}], "/.", "addCtG"}], ")"}], "+", 
     RowBox[{"(", 
      RowBox[{"\[Chi]sHLLHC", "/.", "HLLHCtrans"}], ")"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.744878170657008*^9, 3.744878202456997*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["fit", "Subsection",
 CellChangeTimes->{{3.744877945225564*^9, 3.744877945424243*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fitout\[WhiteKing]", "[", 
  RowBox[{"\[Chi]sCCLHC", ",", "tfullparalist3", ",", "tfullnamelist3"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.744875448148007*^9, 3.7448754789818974`*^9}, {
   3.7448779583161583`*^9, 3.744877967076618*^9}, {3.744878150367271*^9, 
   3.744878168871557*^9}, 3.744878207353087*^9}],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]c\\), \\(Z\\)]\\)\"\>", \
"\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.00401\"", 0.004013529055521423, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(c\\), \\(ZZ\\)]\\)\"\>", "\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.00485\"", 0.004851133606089449, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(c\\), \\(Z\[EmptySquare]\\)]\\)\"\>", \
"\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.00171\"", 0.0017104983099242568`, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(c\\), \\(\[Gamma]\[Gamma]\\)]\\)\"\>", "\<\
\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.00375\"", 0.0037469303108046284`, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(c\\), \\(Z\[Gamma]\\)]\\)\"\>", \
"\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.00642\"", 0.006421365953875347, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(c\\), \\(gg\\)]\\)\"\>", "\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.000706\"", 0.0007059420837009589, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]y\\), \\(t\\)]\\)\"\>", \
"\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.108\"", 0.1084887383689433, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]y\\), \\(c\\)]\\)\"\>", \
"\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.0156\"", 0.01562627811017347, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]y\\), \\(b\\)]\\)\"\>", \
"\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.00466\"", 0.004656308243661071, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]y\\), \\(\[Tau]\\)]\\)\"\>", \
"\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.00661\"", 0.006613225752343677, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]y\\), \\(\[Mu]\\)]\\)\"\>", "\<\"=\
\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.0776\"", 0.07759399871926718, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(Z\\)]\\)\"\>", \
"\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.000828\"", 0.0008279418376551606, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\[Kappa]\\), \\(\[Lambda]\\)]\\)\"\
\>", "\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.445\"", 0.4452973901434966, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(C\\), \\(\[CurlyPhi]t\\)]\\)\"\>", \
"\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.314\"", 0.3138771883701141, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubsuperscriptBox[\\(C\\), \\(\[CurlyPhi]Q\\), \
\\((-)\\)]\\)\"\>", "\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.306\"", 0.3063181935407197, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(C\\), \\(tW\\)]\\)\"\>", "\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.0366\"", 0.03656068555566234, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(C\\), \\(tB\\)]\\)\"\>", "\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.0199\"", 0.019902401027578433`, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(C\\), \\(tG\\)]\\)\"\>", "\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.193\"", 0.19342432010346386`, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"\<\"\[Rho]\"\>", "\<\"=\"\>", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0.9999999999999999`", 
          RowBox[{"-", "0.13559691671467194`"}], 
          RowBox[{"-", "0.3443435852991162`"}], 
          RowBox[{"-", "0.022616321378993755`"}], 
          RowBox[{"-", "0.09471878498302126`"}], "0.07371292736588142`", 
          RowBox[{"-", "0.06236296155069391`"}], "0.20341175339404802`", 
          "0.406513345821702`", "0.34360622104917593`", 
          "0.02804965956703341`", 
          RowBox[{"-", "0.246491910000037`"}], 
          RowBox[{"-", "0.7365733360644997`"}], 
          RowBox[{"-", "0.04977882013519785`"}], 
          RowBox[{"-", "0.11740043522425578`"}], 
          RowBox[{"-", "0.08246945844432485`"}], "0.06820497332554849`", 
          "0.05021398110414217`"},
         {
          RowBox[{"-", "0.13559691671465798`"}], "1.`", 
          RowBox[{"-", "0.8054975412134818`"}], "0.16898429313385807`", 
          "0.601928840344698`", "0.05709268293440247`", 
          RowBox[{"-", "0.10861893529866837`"}], 
          RowBox[{"-", "0.10960136802656362`"}], 
          RowBox[{"-", "0.34547169120614907`"}], 
          RowBox[{"-", "0.244722803692071`"}], 
          RowBox[{"-", "0.020541585718275756`"}], 
          RowBox[{"-", "0.7705033661400634`"}], 
          RowBox[{"-", "0.3004308327631866`"}], 
          RowBox[{"-", "0.1289997876234298`"}], 
          RowBox[{"-", "0.09598768668735433`"}], 
          RowBox[{"-", "0.11362858937631419`"}], "0.09736787115575128`", 
          "0.0677568036632649`"},
         {
          RowBox[{"-", "0.34434358529911313`"}], 
          RowBox[{"-", "0.805497541213486`"}], "0.9999999999999999`", 
          RowBox[{"-", "0.0171413904885045`"}], 
          RowBox[{"-", "0.41102586888751563`"}], "0.01090405225614805`", 
          RowBox[{"-", "0.025880629146012468`"}], "0.011645884760239028`", 
          "0.053767351486400605`", "0.027561044127360886`", 
          "0.0024305641932058307`", "0.9126843979561701`", 
          "0.4733371585011448`", "0.11257651146822917`", 
          "0.10425829878877083`", "0.10364626214543472`", 
          RowBox[{"-", "0.08559361916845892`"}], "0.01728661940415983`"},
         {
          RowBox[{"-", "0.022616321378921722`"}], "0.16898429313381436`", 
          RowBox[{"-", "0.017141390488496687`"}], "0.9999999999999998`", 
          "0.05281766097940706`", "0.42832148216636046`", 
          RowBox[{"-", "0.6843359037475465`"}], "0.03966566013582178`", 
          "0.0671606629430473`", "0.12160376209752098`", 
          "0.011015257822551767`", 
          RowBox[{"-", "0.008330907212499792`"}], 
          RowBox[{"-", "0.1962232270852143`"}], 
          RowBox[{"-", "0.02525297700474562`"}], "0.024768099923784218`", 
          "0.03652801791825391`", 
          RowBox[{"-", "0.05874428188931695`"}], "0.4620989161553676`"},
         {
          RowBox[{"-", "0.09471878498301478`"}], "0.6019288403447004`", 
          RowBox[{"-", "0.4110258688875143`"}], "0.05281766097943517`", 
          "1.0000000000000002`", "0.01604137735669355`", 
          RowBox[{"-", "0.04228012270294674`"}], 
          RowBox[{"-", "0.09399105184610113`"}], 
          RowBox[{"-", "0.29676750936077934`"}], 
          RowBox[{"-", "0.2112461263531726`"}], 
          RowBox[{"-", "0.01766821296896807`"}], 
          RowBox[{"-", "0.29002081690256126`"}], 
          RowBox[{"-", "0.1760531266299049`"}], 
          RowBox[{"-", "0.014325793035586622`"}], 
          RowBox[{"-", "0.011042897376208444`"}], 
          RowBox[{"-", "0.030545670722892396`"}], "0.03600298732272265`", 
          "0.024093069013668967`"},
         {"0.07371292736593575`", "0.057092682934353475`", 
          "0.010904052256163008`", "0.42832148216634724`", 
          "0.016041377356660173`", "1.`", 
          RowBox[{"-", "0.6354359513134007`"}], "0.08902018644521377`", 
          "0.21333019095616898`", "0.23416158101871926`", 
          "0.019503078354003327`", "0.011534693623774963`", 
          RowBox[{"-", "0.21948599491020626`"}], "0.008193935700658128`", 
          RowBox[{"-", "0.002355022004843307`"}], "0.0028299225242893983`", 
          RowBox[{"-", "0.0025272098911868364`"}], 
          RowBox[{"-", "0.13326263954598236`"}]},
         {
          RowBox[{"-", "0.06236296155079762`"}], 
          RowBox[{"-", "0.1086189352986014`"}], 
          RowBox[{"-", "0.02588062914602491`"}], 
          RowBox[{"-", "0.6843359037475346`"}], 
          RowBox[{"-", "0.042280122702904606`"}], 
          RowBox[{"-", "0.6354359513134099`"}], "1.`", 
          RowBox[{"-", "0.12560012776672305`"}], 
          RowBox[{"-", "0.2670774821023522`"}], 
          RowBox[{"-", "0.3126155414873643`"}], 
          RowBox[{"-", "0.026419223063042785`"}], 
          RowBox[{"-", "0.02368076490434131`"}], "0.3130587426285745`", 
          RowBox[{"-", "0.011899889291099294`"}], 
          RowBox[{"-", "0.0402524567106022`"}], 
          RowBox[{"-", "0.02482723485271563`"}], "0.019869755204466523`", 
          RowBox[{"-", "0.6772469459655936`"}]},
         {"0.2034117533940609`", 
          RowBox[{"-", "0.10960136802657656`"}], "0.011645884760240132`", 
          "0.03966566013580014`", 
          RowBox[{"-", "0.09399105184610851`"}], "0.08902018644519888`", 
          RowBox[{"-", "0.12560012776669413`"}], "0.9999999999999998`", 
          "0.37578474387666927`", "0.320544629096484`", 
          "0.024962786491825595`", "0.020648697746554052`", 
          RowBox[{"-", "0.12367116690415929`"}], "0.023002808568935617`", 
          "0.010081173332490706`", "0.01558863392962056`", 
          RowBox[{"-", "0.01288985353415983`"}], "0.08816712798819111`"},
         {"0.40651334582172766`", 
          RowBox[{"-", "0.3454716912061742`"}], "0.05376735148640096`", 
          "0.06716066294299754`", 
          RowBox[{"-", "0.29676750936079344`"}], "0.21333019095613226`", 
          RowBox[{"-", "0.2670774821022846`"}], "0.375784743876667`", "1.`", 
          "0.7810021304489274`", "0.05872952568925608`", 
          "0.07729547318619102`", 
          RowBox[{"-", "0.2341813820532712`"}], "0.05830945008660985`", 
          "0.0024695030622284217`", "0.030562362216342998`", 
          RowBox[{"-", "0.026849989935069013`"}], "0.19546793146338554`"},
         {"0.34360622104920685`", 
          RowBox[{"-", "0.24472280369209762`"}], "0.02756104412736254`", 
          "0.12160376209748117`", 
          RowBox[{"-", "0.21124612635318799`"}], "0.23416158101869172`", 
          RowBox[{"-", "0.31261554148731185`"}], "0.3205446290964854`", 
          "0.7810021304489343`", "1.`", "0.05019747179055124`", 
          "0.04820864971852747`", 
          RowBox[{"-", "0.2525268377793611`"}], "0.0526477387207362`", 
          "0.023716880722493727`", "0.03596652958993658`", 
          RowBox[{"-", "0.029714427050087155`"}], "0.22458500196693845`"},
         {"0.028049659567036016`", 
          RowBox[{"-", "0.02054158571827798`"}], "0.0024305641932059877`", 
          "0.011015257822548594`", 
          RowBox[{"-", "0.017668212968969366`"}], "0.019503078354001117`", 
          RowBox[{"-", "0.026419223063038642`"}], "0.024962786491825754`", 
          "0.05872952568925675`", "0.05019747179055133`", "1.`", 
          "0.00417680699395088`", 
          RowBox[{"-", "0.021783732083839137`"}], "0.004469785642939122`", 
          "0.0020101504199856227`", "0.00305140766279275`", 
          RowBox[{"-", "0.002520732774495179`"}], "0.01886490991427044`"},
         {
          RowBox[{"-", "0.24649191000003456`"}], 
          RowBox[{"-", "0.7705033661400681`"}], "0.9126843979561694`", 
          RowBox[{"-", "0.008330907212510858`"}], 
          RowBox[{"-", "0.2900208169025628`"}], "0.011534693623755954`", 
          RowBox[{"-", "0.023680764904323685`"}], "0.020648697746552053`", 
          "0.07729547318618873`", "0.04820864971852392`", 
          "0.004176806993950561`", "1.0000000000000002`", 
          "0.39578277146595797`", "0.03486230011154793`", 
          "0.05427300287134045`", "0.04585046716595223`", 
          RowBox[{"-", "0.03908153895344585`"}], "0.016637702050266368`"},
         {
          RowBox[{"-", "0.7365733360645292`"}], 
          RowBox[{"-", "0.30043083276316257`"}], "0.4733371585011421`", 
          RowBox[{"-", "0.19622322708518286`"}], 
          RowBox[{"-", "0.1760531266298905`"}], 
          RowBox[{"-", "0.21948599491018936`"}], "0.31305874262853467`", 
          RowBox[{"-", "0.12367116690416224`"}], 
          RowBox[{"-", "0.23418138205327893`"}], 
          RowBox[{"-", "0.2525268377793628`"}], 
          RowBox[{"-", "0.02178373208383922`"}], "0.3957827714659536`", 
          "0.9999999999999998`", "0.1726480691097206`", 
          "0.08602221869157198`", "0.1252595800201059`", 
          RowBox[{"-", "0.10554427107301176`"}], 
          RowBox[{"-", "0.2212507793981355`"}]},
         {
          RowBox[{"-", "0.049778820135196876`"}], 
          RowBox[{"-", "0.12899978762343187`"}], "0.11257651146822913`", 
          RowBox[{"-", "0.02525297700474962`"}], 
          RowBox[{"-", "0.014325793035587814`"}], "0.008193935700658638`", 
          RowBox[{"-", "0.011899889291092706`"}], "0.023002808568935273`", 
          "0.05830945008660983`", "0.05264773872073524`", 
          "0.004469785642939055`", "0.03486230011154809`", 
          "0.17264806910972233`", "1.0000000000000002`", 
          "0.6362847448668953`", "0.8067754767374326`", 
          RowBox[{"-", "0.6850525627119662`"}], "0.007546724071192204`"},
         {
          RowBox[{"-", "0.1174004352242507`"}], 
          RowBox[{"-", "0.09598768668735644`"}], "0.104258298788771`", 
          "0.02476809992378772`", 
          RowBox[{"-", "0.011042897376209785`"}], 
          RowBox[{"-", "0.0023550220048389357`"}], 
          RowBox[{"-", "0.0402524567106074`"}], "0.010081173332492708`", 
          "0.0024695030622332082`", "0.023716880722497755`", 
          "0.0020101504199859723`", "0.05427300287134087`", 
          "0.08602221869156863`", "0.6362847448668958`", 
          "0.9999999999999999`", "0.7934376410386886`", 
          RowBox[{"-", "0.653148852835078`"}], "0.05409387710005894`"},
         {
          RowBox[{"-", "0.08246945844432184`"}], 
          RowBox[{"-", "0.113628589376316`"}], "0.10364626214543468`", 
          "0.0365280179182538`", 
          RowBox[{"-", "0.03054567072289356`"}], "0.0028299225242918195`", 
          RowBox[{"-", "0.024827234852715114`"}], "0.015588633929621325`", 
          "0.030562362216345246`", "0.03596652958993797`", 
          "0.00305140766279289`", "0.0458504671659525`", 
          "0.12525958002010484`", "0.8067754767374299`", 
          "0.7934376410386865`", "0.9999999999999999`", 
          RowBox[{"-", "0.95577783831202`"}], "0.029244869477770292`"},
         {"0.06820497332554602`", "0.09736787115575248`", 
          RowBox[{"-", "0.08559361916845865`"}], 
          RowBox[{"-", "0.05874428188931671`"}], "0.03600298732272352`", 
          RowBox[{"-", "0.002527209891188901`"}], "0.01986975520446596`", 
          RowBox[{"-", "0.012889853534160396`"}], 
          RowBox[{"-", "0.02684998993507074`"}], 
          RowBox[{"-", "0.029714427050088154`"}], 
          RowBox[{"-", "0.0025207327744952873`"}], 
          RowBox[{"-", "0.039081538953445835`"}], 
          RowBox[{"-", "0.10554427107301077`"}], 
          RowBox[{"-", "0.6850525627119618`"}], 
          RowBox[{"-", "0.6531488528350747`"}], 
          RowBox[{"-", "0.955777838312018`"}], "1.0000000000000002`", 
          RowBox[{"-", "0.023116961998102127`"}]},
         {"0.050213981104224634`", "0.06775680366322388`", 
          "0.017286619404162255`", "0.462098916155362`", 
          "0.024093069013646336`", 
          RowBox[{"-", "0.13326263954597264`"}], 
          RowBox[{"-", "0.6772469459655981`"}], "0.08816712798821384`", 
          "0.195467931463437`", "0.22458500196697884`", 
          "0.01886490991427364`", "0.016637702050272197`", 
          RowBox[{"-", "0.22125077939817067`"}], "0.007546724071200866`", 
          "0.054093877100056156`", "0.029244869477773064`", 
          RowBox[{"-", "0.023116961998104597`"}], "1.`"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  TableForm[{{"\!\(\*SubscriptBox[\(\[Delta]c\), \(Z\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.004013529055521423, 3]}]}, {
    "\!\(\*SubscriptBox[\(c\), \(ZZ\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.004851133606089449, 3]}]}, {
    "\!\(\*SubscriptBox[\(c\), \(Z\[EmptySquare]\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.0017104983099242568`, 3]}]}, {
    "\!\(\*SubscriptBox[\(c\), \(\[Gamma]\[Gamma]\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.0037469303108046284`, 3]}]}, {
    "\!\(\*SubscriptBox[\(c\), \(Z\[Gamma]\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.006421365953875347, 3]}]}, {
    "\!\(\*SubscriptBox[\(c\), \(gg\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.0007059420837009589, 3]}]}, {
    "\!\(\*SubscriptBox[\(\[Delta]y\), \(t\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.1084887383689433, 3]}]}, {
    "\!\(\*SubscriptBox[\(\[Delta]y\), \(c\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.01562627811017347, 3]}]}, {
    "\!\(\*SubscriptBox[\(\[Delta]y\), \(b\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.004656308243661071, 3]}]}, {
    "\!\(\*SubscriptBox[\(\[Delta]y\), \(\[Tau]\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.006613225752343677, 3]}]}, {
    "\!\(\*SubscriptBox[\(\[Delta]y\), \(\[Mu]\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.07759399871926718, 3]}]}, {
    "\!\(\*SubscriptBox[\(\[Lambda]\), \(Z\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.0008279418376551606, 3]}]}, {
    "\!\(\*SubscriptBox[\(\[Delta]\[Kappa]\), \(\[Lambda]\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.4452973901434966, 3]}]}, {
    "\!\(\*SubscriptBox[\(C\), \(\[CurlyPhi]t\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.3138771883701141, 3]}]}, {
    "\!\(\*SubsuperscriptBox[\(C\), \(\[CurlyPhi]Q\), \((-)\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.3063181935407197, 3]}]}, {
    "\!\(\*SubscriptBox[\(C\), \(tW\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.03656068555566234, 3]}]}, {
    "\!\(\*SubscriptBox[\(C\), \(tB\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.019902401027578433`, 3]}]}, {
    "\!\(\*SubscriptBox[\(C\), \(tG\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.19342432010346386`, 3]}]}, "", {"\[Rho]", "=", 
     MatrixForm[CompressedData["
1:eJw1lns01fkaxlHJLbfdoLJrWmeiYcaZbjPl9pZbRZEdssKJ2S45RyV3JiJC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      "]]}}]]], "Output",
 CellChangeTimes->{3.74487820790366*^9, 3.745139568402989*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["transform to the LHC TOP WG conventions", "Section",
 CellChangeTimes->{{3.7449512587247677`*^9, 3.744951263919176*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "replace ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "gg"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "\[Phi]G"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]y", "t"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "t\[Phi]"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ",  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "tB"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "tZ"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsection",
 CellChangeTimes->{{3.744951369889618*^9, 3.74495142005731*^9}, {
  3.744951823545656*^9, 3.7449518350377617`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sw", "=", "0.48426025909908044`"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cw", "=", "0.8749239975319522`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.744951464099998*^9, 3.744951477252141*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"topWGtrans", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"cgg", "\[Rule]", 
      RowBox[{"C\[Phi]G", "/", "3.06"}]}], ",", 
     RowBox[{"\[Delta]yt", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["0.246", "2"]}], "Ct\[Phi]"}]}], ",", 
     RowBox[{"CtB", "\[Rule]", 
      RowBox[{
       FractionBox["1", "sw"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"cw", " ", "CtW"}], "-", "CtZ"}], ")"}]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7448781357167797`*^9, 3.744878140364583*^9}, {
  3.744951323107387*^9, 3.74495136337801*^9}, {3.7449516023631697`*^9, 
  3.7449516115915833`*^9}, {3.744951656555324*^9, 3.7449516760391006`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]sCCLHCtopWG", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{"\[Chi]sCCLHC", "/.", "topWGtrans"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7449530723937387`*^9, 3.744953085696348*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["new \[OpenCurlyDoubleQuote]basis\[CloseCurlyDoubleQuote]", "Subsection",
 CellChangeTimes->{{3.744877918001384*^9, 3.7448779197677526`*^9}, {
  3.744951723177422*^9, 3.7449517266868277`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tfullparalistx1", "=", 
   RowBox[{"{", 
    RowBox[{
    "\[Delta]cz", ",", "czz", ",", "cz\[EmptySquare]", ",", 
     "c\[Gamma]\[Gamma]", ",", "cz\[Gamma]", ",", "\[Delta]yc", ",", 
     "\[Delta]yb", ",", "\[Delta]y\[Tau]", ",", "\[Delta]y\[Mu]", ",", 
     "\[Lambda]z", ",", "\[Delta]\[Kappa]\[Lambda]", ",", "C\[Phi]t", ",", 
     "C\[Phi]Qm", ",", "CtW", ",", "CtZ", ",", "C\[Phi]G", ",", "Ct\[Phi]", 
     ",", "CtG"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.738415879676401*^9, 3.738415890392562*^9}, {
  3.738415932308299*^9, 3.7384159548181067`*^9}, {3.738415999052945*^9, 
  3.7384159993148518`*^9}, {3.738416036892317*^9, 3.738416055886167*^9}, {
  3.74194530540373*^9, 3.741945305525889*^9}, {3.74194545340029*^9, 
  3.741945453615973*^9}, {3.7419493825998297`*^9, 3.7419494102035103`*^9}, {
  3.744951728714168*^9, 3.7449517685122423`*^9}, {3.7449518099928837`*^9, 
  3.7449518129292517`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tfullnamelistx1", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<\!\(\*SubscriptBox[\(\[Delta]c\), \(Z\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(c\), \(ZZ\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(c\), \(Z\[EmptySquare]\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(c\), \(\[Gamma]\[Gamma]\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(c\), \(Z\[Gamma]\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(\[Delta]y\), \(c\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(\[Delta]y\), \(b\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(\[Delta]y\), \(\[Tau]\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(\[Delta]y\), \(\[Mu]\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(\[Lambda]\), \(Z\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(\[Delta]\[Kappa]\), \(\[Lambda]\)]\)\>\"", 
     ",", "\"\<\!\(\*SubscriptBox[\(C\), \(\[CurlyPhi]t\)]\)\>\"", ",", 
     "\"\<\!\(\*SubsuperscriptBox[\(C\), \(\[CurlyPhi]Q\), \((-)\)]\)\>\"", 
     ",", "\"\<\!\(\*SubscriptBox[\(C\), \(tW\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(C\), \(tB\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(C\), \(\[CurlyPhi]G\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(C\), \(t\[CurlyPhi]\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(C\), \(tG\)]\)\>\""}], "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.738415958702011*^9, 3.738415997373232*^9}, {
   3.738416041844057*^9, 3.738416049885174*^9}, {3.741945307349289*^9, 
   3.741945307482284*^9}, {3.741945466190168*^9, 3.741945476087061*^9}, {
   3.741949385137619*^9, 3.7419493854431763`*^9}, 3.7419494349718924`*^9, {
   3.744951730882653*^9, 3.744951750248328*^9}, 3.7449518197393208`*^9, {
   3.744953059098778*^9, 3.7449530595241756`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Length", "[", "tfullparalistx1", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "tfullnamelistx1", "]"}]}], "Input",
 CellChangeTimes->{{3.744953041737932*^9, 3.7449530514587307`*^9}}],

Cell[BoxData["18"], "Output",
 CellChangeTimes->{{3.7449530524800673`*^9, 3.744953061229712*^9}, 
   3.745139580952018*^9}],

Cell[BoxData["18"], "Output",
 CellChangeTimes->{{3.7449530524800673`*^9, 3.744953061229712*^9}, 
   3.745139580959841*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["fit", "Subsection",
 CellChangeTimes->{{3.744951720344205*^9, 3.744951720566588*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fitout\[WhiteKing]", "[", 
  RowBox[{
  "\[Chi]sCCLHCtopWG", ",", "tfullparalistx1", ",", "tfullnamelistx1"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.744875448148007*^9, 3.7448754789818974`*^9}, {
   3.7448779583161583`*^9, 3.744877967076618*^9}, {3.744878150367271*^9, 
   3.744878168871557*^9}, 3.744878207353087*^9, {3.744953089756639*^9, 
   3.744953094576743*^9}}],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]c\\), \\(Z\\)]\\)\"\>", \
"\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.00401\"", 0.004013529055521427, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(c\\), \\(ZZ\\)]\\)\"\>", "\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.00485\"", 0.0048511336060894274`, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(c\\), \\(Z\[EmptySquare]\\)]\\)\"\>", \
"\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.00171\"", 0.0017104983099242564`, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(c\\), \\(\[Gamma]\[Gamma]\\)]\\)\"\>", "\<\
\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.00375\"", 0.0037469303108044827`, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(c\\), \\(Z\[Gamma]\\)]\\)\"\>", \
"\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.00642\"", 0.006421365953875339, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]y\\), \\(c\\)]\\)\"\>", \
"\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.0156\"", 0.015626278110173482`, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]y\\), \\(b\\)]\\)\"\>", \
"\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.00466\"", 0.004656308243661082, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]y\\), \\(\[Tau]\\)]\\)\"\>", \
"\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.00661\"", 0.006613225752343671, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]y\\), \\(\[Mu]\\)]\\)\"\>", "\<\"=\
\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.0776\"", 0.07759399871926718, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(Z\\)]\\)\"\>", \
"\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.000828\"", 0.0008279418376551603, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\[Kappa]\\), \\(\[Lambda]\\)]\\)\"\
\>", "\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.445\"", 0.44529739014349284`, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(C\\), \\(\[CurlyPhi]t\\)]\\)\"\>", \
"\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.314\"", 0.3138771883701208, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubsuperscriptBox[\\(C\\), \\(\[CurlyPhi]Q\\), \
\\((-)\\)]\\)\"\>", "\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.306\"", 0.30631819354072665`, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(C\\), \\(tW\\)]\\)\"\>", "\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.0366\"", 0.03656068555566359, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(C\\), \\(tB\\)]\\)\"\>", "\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.0413\"", 0.04129693753765647, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(C\\), \\(\[CurlyPhi]G\\)]\\)\"\>", \
"\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.00216\"", 0.002160182776124883, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(C\\), \\(t\[CurlyPhi]\\)]\\)\"\>", \
"\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"1.79\"", 1.7927281771586852`, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\\!\\(\\*SubscriptBox[\\(C\\), \\(tG\\)]\\)\"\>", "\<\"=\"\>", 
     TemplateBox[{"0.`","\" \[PlusMinus] \"",TagBox[
        InterpretationBox[
        "\"0.193\"", 0.19342432010345223`, AutoDelete -> True], 
        NumberForm[#, 3]& ]},
      "RowDefault"]},
    {"\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"\<\"\[Rho]\"\>", "\<\"=\"\>", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1.0000000000000002`", 
          RowBox[{"-", "0.1355969167146723`"}], 
          RowBox[{"-", "0.3443435852991156`"}], 
          RowBox[{"-", "0.02261632137898747`"}], 
          RowBox[{"-", "0.09471878498302196`"}], "0.20341175339405038`", 
          "0.4065133458217063`", "0.34360622104918115`", 
          "0.028049659567033838`", 
          RowBox[{"-", "0.24649191000003584`"}], 
          RowBox[{"-", "0.7365733360645104`"}], 
          RowBox[{"-", "0.04977882013520228`"}], 
          RowBox[{"-", "0.11740043522425612`"}], 
          RowBox[{"-", "0.08246945844432768`"}], 
          RowBox[{"-", "0.0797970516216713`"}], "0.07371292736585504`", 
          "0.06236296155070976`", "0.050213981104186046`"},
         {
          RowBox[{"-", "0.13559691671466154`"}], "0.9999999999999998`", 
          RowBox[{"-", "0.8054975412134879`"}], "0.16898429313380786`", 
          "0.6019288403446978`", 
          RowBox[{"-", "0.10960136802657523`"}], 
          RowBox[{"-", "0.3454716912061723`"}], 
          RowBox[{"-", "0.24472280369209895`"}], 
          RowBox[{"-", "0.020541585718278105`"}], 
          RowBox[{"-", "0.7705033661400692`"}], 
          RowBox[{"-", "0.30043083276316673`"}], 
          RowBox[{"-", "0.12899978762343617`"}], 
          RowBox[{"-", "0.09598768668736264`"}], 
          RowBox[{"-", "0.11362858937632168`"}], 
          RowBox[{"-", "0.11073840219624828`"}], "0.057092682934345995`", 
          "0.10861893529859334`", "0.06775680366321728`"},
         {
          RowBox[{"-", "0.34434358529911197`"}], 
          RowBox[{"-", "0.8054975412134829`"}], "1.0000000000000002`", 
          RowBox[{"-", "0.017141390488473386`"}], 
          RowBox[{"-", "0.4110258688875132`"}], "0.01164588476024479`", 
          "0.05376735148641173`", "0.027561044127374795`", 
          "0.002430564193207`", "0.9126843979561696`", "0.47333715850113617`",
           "0.11257651146823379`", "0.10425829878877532`", 
          "0.10364626214543965`", "0.10025838889913052`", 
          "0.010904052256197347`", "0.025880629146060343`", 
          "0.017286619404172723`"},
         {
          RowBox[{"-", "0.022616321378929067`"}], "0.1689842931338101`", 
          RowBox[{"-", "0.017141390488501322`"}], "1.`", 
          "0.05281766097940478`", "0.03966566013580926`", 
          "0.06716066294301987`", "0.12160376209749064`", 
          "0.011015257822549243`", 
          RowBox[{"-", "0.008330907212503742`"}], 
          RowBox[{"-", "0.19622322708518858`"}], 
          RowBox[{"-", "0.025252977004746553`"}], "0.024768099923779683`", 
          "0.036528017918251644`", "0.042003736412840616`", 
          "0.42832148216634525`", "0.6843359037475117`", 
          "0.46209891615530735`"},
         {
          RowBox[{"-", "0.09471878498301746`"}], "0.601928840344697`", 
          RowBox[{"-", "0.4110258688875151`"}], "0.052817660979400695`", 
          "0.9999999999999999`", 
          RowBox[{"-", "0.09399105184610825`"}], 
          RowBox[{"-", "0.2967675093607933`"}], 
          RowBox[{"-", "0.21124612635318993`"}], 
          RowBox[{"-", "0.017668212968969522`"}], 
          RowBox[{"-", "0.29002081690256176`"}], 
          RowBox[{"-", "0.17605312662989048`"}], 
          RowBox[{"-", "0.01432579303558841`"}], 
          RowBox[{"-", "0.011042897376211298`"}], 
          RowBox[{"-", "0.030545670722894217`"}], 
          RowBox[{"-", "0.032062526435918524`"}], "0.01604137735665346`", 
          "0.04228012270289661`", "0.024093069013640746`"},
         {"0.20341175339406187`", 
          RowBox[{"-", "0.10960136802657594`"}], "0.011645884760239734`", 
          "0.039665660135807516`", 
          RowBox[{"-", "0.09399105184610836`"}], "1.`", 
          "0.37578474387667177`", "0.32054462909648745`", 
          "0.024962786491825907`", "0.020648697746553476`", 
          RowBox[{"-", "0.12367116690416358`"}], "0.023002808568935412`", 
          "0.010081173332491323`", "0.015588633929620536`", 
          "0.01508291245243003`", "0.08902018644520034`", 
          "0.12560012776671245`", "0.08816712798820842`"},
         {"0.40651334582172743`", 
          RowBox[{"-", "0.3454716912061746`"}], "0.05376735148640107`", 
          "0.06716066294300631`", 
          RowBox[{"-", "0.29676750936079344`"}], "0.3757847438766682`", 
          "1.0000000000000002`", "0.7810021304489312`", 
          "0.05872952568925638`", "0.07729547318619076`", 
          RowBox[{"-", "0.2341813820532756`"}], "0.058309450086610065`", 
          "0.0024695030622303256`", "0.030562362216343817`", 
          "0.029939314944818617`", "0.21333019095613967`", 
          "0.267077482102314`", "0.19546793146340669`"},
         {"0.34360622104920646`", 
          RowBox[{"-", "0.2447228036921011`"}], "0.02756104412736209`", 
          "0.12160376209747754`", 
          RowBox[{"-", "0.21124612635318968`"}], "0.3205446290964851`", 
          "0.7810021304489325`", "1.0000000000000002`", 
          "0.050197471790551125`", "0.04820864971852689`", 
          RowBox[{"-", "0.25252683777935947`"}], "0.052647738720737774`", 
          "0.02371688072249546`", "0.0359665295899384`", 
          "0.03479378672508001`", "0.23416158101868997`", 
          "0.31261554148732396`", "0.22458500196694378`"},
         {"0.02804965956703598`", 
          RowBox[{"-", "0.020541585718278216`"}], "0.0024305641932059123`", 
          "0.011015257822548257`", 
          RowBox[{"-", "0.017668212968969473`"}], "0.024962786491825685`", 
          "0.05872952568925651`", "0.05019747179055116`", "1.`", 
          "0.0041768069939507975`", 
          RowBox[{"-", "0.02178373208383901`"}], "0.0044697856429390895`", 
          "0.0020101504199856006`", "0.003051407662792699`", 
          "0.0029518546856021712`", "0.019503078354001106`", 
          "0.026419223063039576`", "0.01886490991427064`"},
         {
          RowBox[{"-", "0.24649191000003312`"}], 
          RowBox[{"-", "0.7705033661400653`"}], "0.9126843979561696`", 
          RowBox[{"-", "0.008330907212481895`"}], 
          RowBox[{"-", "0.29002081690256043`"}], "0.020648697746557435`", 
          "0.07729547318619913`", "0.048208649718536875`", 
          "0.004176806993951651`", "1.0000000000000002`", 
          "0.39578277146594915`", "0.03486230011155115`", 
          "0.05427300287134316`", "0.0458504671659554`", 
          "0.044635807268338275`", "0.011534693623803851`", 
          "0.02368076490436792`", "0.016637702050276364`"},
         {
          RowBox[{"-", "0.7365733360645341`"}], 
          RowBox[{"-", "0.3004308327631595`"}], "0.47333715850114927`", 
          RowBox[{"-", "0.19622322708514836`"}], 
          RowBox[{"-", "0.17605312662988867`"}], 
          RowBox[{"-", "0.12367116690415626`"}], 
          RowBox[{"-", "0.2341813820532668`"}], 
          RowBox[{"-", "0.2525268377793475`"}], 
          RowBox[{"-", "0.021783732083837937`"}], "0.39578277146595947`", 
          "1.`", "0.17264806910972907`", "0.08602221869158158`", 
          "0.12525958002011572`", "0.12165576659837755`", 
          RowBox[{"-", "0.21948599491013637`"}], 
          RowBox[{"-", "0.313058742628498`"}], 
          RowBox[{"-", "0.22125077939812712`"}]},
         {
          RowBox[{"-", "0.049778820135200304`"}], 
          RowBox[{"-", "0.12899978762343547`"}], "0.11257651146823228`", 
          RowBox[{"-", "0.02525297700474895`"}], 
          RowBox[{"-", "0.014325793035588792`"}], "0.02300280856893562`", 
          "0.05830945008660979`", "0.05264773872073588`", 
          "0.004469785642939099`", "0.03486230011154973`", 
          "0.17264806910972735`", "0.9999999999999998`", 
          "0.6362847448669064`", "0.8067754767374365`", "0.7847915216156512`",
           "0.008193935700667841`", "0.011899889291094225`", 
          "0.007546724071184742`"},
         {
          RowBox[{"-", "0.11740043522425361`"}], 
          RowBox[{"-", "0.09598768668736282`"}], "0.10425829878877461`", 
          "0.02476809992378137`", 
          RowBox[{"-", "0.01104289737621173`"}], "0.010081173332491962`", 
          "0.0024695030622317797`", "0.02371688072249569`", 
          "0.0020101504199857884`", "0.05427300287134206`", 
          "0.08602221869157926`", "0.6362847448669172`", 
          "1.0000000000000002`", "0.793437641038702`", "0.7670145519843345`", 
          
          RowBox[{"-", "0.0023550220048319083`"}], "0.04025245671059876`", 
          "0.05409387710004037`"},
         {
          RowBox[{"-", "0.08246945844432504`"}], 
          RowBox[{"-", "0.11362858937632109`"}], "0.1036462621454383`", 
          "0.03652801791825209`", 
          RowBox[{"-", "0.030545670722894772`"}], "0.015588633929621254`", 
          "0.030562362216344778`", "0.035966529589937575`", 
          "0.003051407662792846`", "0.04585046716595382`", 
          "0.1252595800201128`", "0.8067754767374424`", "0.7934376410386943`",
           "0.9999999999999998`", "0.9976418318072504`", 
          "0.00282992252430083`", "0.02482723485271199`", 
          "0.02924486947775713`"},
         {
          RowBox[{"-", "0.07979705162166871`"}], 
          RowBox[{"-", "0.11073840219624757`"}], "0.1002583888991291`", 
          "0.04200373641284065`", 
          RowBox[{"-", "0.03206252643591904`"}], "0.01508291245243071`", 
          "0.02993931494481943`", "0.03479378672507904`", 
          "0.002951854685602307`", "0.04463580726833663`", 
          "0.12165576659837463`", "0.7847915216156564`", 
          "0.7670145519843263`", "0.9976418318072492`", "1.`", 
          "0.002781808155669051`", "0.023867936774630737`", 
          "0.028047590447924053`"},
         {"0.07371292736593123`", "0.0570926829343487`", 
          "0.010904052256157988`", "0.4283214821663154`", 
          "0.016041377356658153`", "0.08902018644520504`", 
          "0.2133301909561503`", "0.23416158101869783`", 
          "0.0195030783540015`", "0.011534693623769817`", 
          RowBox[{"-", "0.219485994910186`"}], "0.008193935700657563`", 
          RowBox[{"-", "0.002355022004846496`"}], "0.002829922524287579`", 
          "0.002781808155656789`", "1.`", "0.6354359513133785`", 
          RowBox[{"-", "0.13326263954605902`"}]},
         {"0.062362961550794495`", "0.10861893529859568`", 
          "0.02588062914601979`", "0.684335903747509`", 
          "0.04228012270290222`", "0.12560012776671417`", 
          "0.26707748210233273`", "0.31261554148734194`", 
          "0.026419223063040904`", "0.023680764904336214`", 
          RowBox[{"-", "0.31305874262855493`"}], "0.011899889291099098`", 
          "0.04025245671059759`", "0.024827234852713258`", 
          "0.023867936774632146`", "0.6354359513134186`", "1.`", 
          "0.677246945965542`"},
         {"0.050213981104222365`", "0.06775680366321724`", 
          "0.01728661940415803`", "0.46209891615533033`", 
          "0.024093069013643272`", "0.08816712798820564`", 
          "0.19546793146341981`", "0.22458500196695846`", 
          "0.018864909914271904`", "0.016637702050267766`", 
          RowBox[{"-", "0.221250779398152`"}], "0.007546724071200765`", 
          "0.05409387710005267`", "0.02924486947777119`", 
          "0.028047590447937382`", 
          RowBox[{"-", "0.13326263954601023`"}], "0.6772469459655776`", 
          "1.`"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  TableForm[{{"\!\(\*SubscriptBox[\(\[Delta]c\), \(Z\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.004013529055521427, 3]}]}, {
    "\!\(\*SubscriptBox[\(c\), \(ZZ\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.0048511336060894274`, 3]}]}, {
    "\!\(\*SubscriptBox[\(c\), \(Z\[EmptySquare]\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.0017104983099242564`, 3]}]}, {
    "\!\(\*SubscriptBox[\(c\), \(\[Gamma]\[Gamma]\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.0037469303108044827`, 3]}]}, {
    "\!\(\*SubscriptBox[\(c\), \(Z\[Gamma]\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.006421365953875339, 3]}]}, {
    "\!\(\*SubscriptBox[\(\[Delta]y\), \(c\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.015626278110173482`, 3]}]}, {
    "\!\(\*SubscriptBox[\(\[Delta]y\), \(b\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.004656308243661082, 3]}]}, {
    "\!\(\*SubscriptBox[\(\[Delta]y\), \(\[Tau]\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.006613225752343671, 3]}]}, {
    "\!\(\*SubscriptBox[\(\[Delta]y\), \(\[Mu]\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.07759399871926718, 3]}]}, {
    "\!\(\*SubscriptBox[\(\[Lambda]\), \(Z\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.0008279418376551603, 3]}]}, {
    "\!\(\*SubscriptBox[\(\[Delta]\[Kappa]\), \(\[Lambda]\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.44529739014349284`, 3]}]}, {
    "\!\(\*SubscriptBox[\(C\), \(\[CurlyPhi]t\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.3138771883701208, 3]}]}, {
    "\!\(\*SubsuperscriptBox[\(C\), \(\[CurlyPhi]Q\), \((-)\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.30631819354072665`, 3]}]}, {
    "\!\(\*SubscriptBox[\(C\), \(tW\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.03656068555566359, 3]}]}, {
    "\!\(\*SubscriptBox[\(C\), \(tB\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.04129693753765647, 3]}]}, {
    "\!\(\*SubscriptBox[\(C\), \(\[CurlyPhi]G\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.002160182776124883, 3]}]}, {
    "\!\(\*SubscriptBox[\(C\), \(t\[CurlyPhi]\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[1.7927281771586852`, 3]}]}, {
    "\!\(\*SubscriptBox[\(C\), \(tG\)]\)", "=", 
     Row[{0., " \[PlusMinus] ", 
       NumberForm[0.19342432010345223`, 3]}]}, "", {"\[Rho]", "=", 
     MatrixForm[CompressedData["
1:eJw1lns81Pkexkebw0QUHbdoa7eiNnNOpzoVmU9CbeSSsF04krsX3dhyiTXr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      
      "]]}}]]], "Output",
 CellChangeTimes->{3.744953194406443*^9, 3.7451395810036583`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
raw output of one-sigma uncertainties and the correlation matrix\
\>", "Subsubsection",
 CellChangeTimes->{{3.7449532059876328`*^9, 3.744953228034629*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\[CapitalDelta]out"], "Input",
 CellChangeTimes->{{3.744953231275069*^9, 3.7449532334111443`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.004013529055521427`", ",", "0.0048511336060894274`", ",", 
   "0.0017104983099242564`", ",", "0.0037469303108044827`", ",", 
   "0.006421365953875339`", ",", "0.015626278110173482`", ",", 
   "0.004656308243661082`", ",", "0.006613225752343671`", ",", 
   "0.07759399871926718`", ",", "0.0008279418376551603`", ",", 
   "0.44529739014349284`", ",", "0.3138771883701208`", ",", 
   "0.30631819354072665`", ",", "0.03656068555566359`", ",", 
   "0.04129693753765647`", ",", "0.002160182776124883`", ",", 
   "1.7927281771586852`", ",", "0.19342432010345223`"}], "}"}]], "Output",
 CellChangeTimes->{3.7449532432752857`*^9, 3.745139581040639*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["\[Rho]out"], "Input",
 CellChangeTimes->{{3.744953234617662*^9, 3.744953240235466*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1.0000000000000002`", ",", 
     RowBox[{"-", "0.1355969167146723`"}], ",", 
     RowBox[{"-", "0.3443435852991156`"}], ",", 
     RowBox[{"-", "0.02261632137898747`"}], ",", 
     RowBox[{"-", "0.09471878498302196`"}], ",", "0.20341175339405038`", ",", 
     "0.4065133458217063`", ",", "0.34360622104918115`", ",", 
     "0.028049659567033838`", ",", 
     RowBox[{"-", "0.24649191000003584`"}], ",", 
     RowBox[{"-", "0.7365733360645104`"}], ",", 
     RowBox[{"-", "0.04977882013520228`"}], ",", 
     RowBox[{"-", "0.11740043522425612`"}], ",", 
     RowBox[{"-", "0.08246945844432768`"}], ",", 
     RowBox[{"-", "0.0797970516216713`"}], ",", "0.07371292736585504`", ",", 
     "0.06236296155070976`", ",", "0.050213981104186046`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.13559691671466154`"}], ",", "0.9999999999999998`", ",", 
     RowBox[{"-", "0.8054975412134879`"}], ",", "0.16898429313380786`", ",", 
     "0.6019288403446978`", ",", 
     RowBox[{"-", "0.10960136802657523`"}], ",", 
     RowBox[{"-", "0.3454716912061723`"}], ",", 
     RowBox[{"-", "0.24472280369209895`"}], ",", 
     RowBox[{"-", "0.020541585718278105`"}], ",", 
     RowBox[{"-", "0.7705033661400692`"}], ",", 
     RowBox[{"-", "0.30043083276316673`"}], ",", 
     RowBox[{"-", "0.12899978762343617`"}], ",", 
     RowBox[{"-", "0.09598768668736264`"}], ",", 
     RowBox[{"-", "0.11362858937632168`"}], ",", 
     RowBox[{"-", "0.11073840219624828`"}], ",", "0.057092682934345995`", ",",
      "0.10861893529859334`", ",", "0.06775680366321728`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.34434358529911197`"}], ",", 
     RowBox[{"-", "0.8054975412134829`"}], ",", "1.0000000000000002`", ",", 
     RowBox[{"-", "0.017141390488473386`"}], ",", 
     RowBox[{"-", "0.4110258688875132`"}], ",", "0.01164588476024479`", ",", 
     "0.05376735148641173`", ",", "0.027561044127374795`", ",", 
     "0.002430564193207`", ",", "0.9126843979561696`", ",", 
     "0.47333715850113617`", ",", "0.11257651146823379`", ",", 
     "0.10425829878877532`", ",", "0.10364626214543965`", ",", 
     "0.10025838889913052`", ",", "0.010904052256197347`", ",", 
     "0.025880629146060343`", ",", "0.017286619404172723`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.022616321378929067`"}], ",", "0.1689842931338101`", ",", 
     
     RowBox[{"-", "0.017141390488501322`"}], ",", "1.`", ",", 
     "0.05281766097940478`", ",", "0.03966566013580926`", ",", 
     "0.06716066294301987`", ",", "0.12160376209749064`", ",", 
     "0.011015257822549243`", ",", 
     RowBox[{"-", "0.008330907212503742`"}], ",", 
     RowBox[{"-", "0.19622322708518858`"}], ",", 
     RowBox[{"-", "0.025252977004746553`"}], ",", "0.024768099923779683`", 
     ",", "0.036528017918251644`", ",", "0.042003736412840616`", ",", 
     "0.42832148216634525`", ",", "0.6843359037475117`", ",", 
     "0.46209891615530735`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.09471878498301746`"}], ",", "0.601928840344697`", ",", 
     RowBox[{"-", "0.4110258688875151`"}], ",", "0.052817660979400695`", ",", 
     "0.9999999999999999`", ",", 
     RowBox[{"-", "0.09399105184610825`"}], ",", 
     RowBox[{"-", "0.2967675093607933`"}], ",", 
     RowBox[{"-", "0.21124612635318993`"}], ",", 
     RowBox[{"-", "0.017668212968969522`"}], ",", 
     RowBox[{"-", "0.29002081690256176`"}], ",", 
     RowBox[{"-", "0.17605312662989048`"}], ",", 
     RowBox[{"-", "0.01432579303558841`"}], ",", 
     RowBox[{"-", "0.011042897376211298`"}], ",", 
     RowBox[{"-", "0.030545670722894217`"}], ",", 
     RowBox[{"-", "0.032062526435918524`"}], ",", "0.01604137735665346`", ",",
      "0.04228012270289661`", ",", "0.024093069013640746`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.20341175339406187`", ",", 
     RowBox[{"-", "0.10960136802657594`"}], ",", "0.011645884760239734`", ",",
      "0.039665660135807516`", ",", 
     RowBox[{"-", "0.09399105184610836`"}], ",", "1.`", ",", 
     "0.37578474387667177`", ",", "0.32054462909648745`", ",", 
     "0.024962786491825907`", ",", "0.020648697746553476`", ",", 
     RowBox[{"-", "0.12367116690416358`"}], ",", "0.023002808568935412`", ",",
      "0.010081173332491323`", ",", "0.015588633929620536`", ",", 
     "0.01508291245243003`", ",", "0.08902018644520034`", ",", 
     "0.12560012776671245`", ",", "0.08816712798820842`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.40651334582172743`", ",", 
     RowBox[{"-", "0.3454716912061746`"}], ",", "0.05376735148640107`", ",", 
     "0.06716066294300631`", ",", 
     RowBox[{"-", "0.29676750936079344`"}], ",", "0.3757847438766682`", ",", 
     "1.0000000000000002`", ",", "0.7810021304489312`", ",", 
     "0.05872952568925638`", ",", "0.07729547318619076`", ",", 
     RowBox[{"-", "0.2341813820532756`"}], ",", "0.058309450086610065`", ",", 
     "0.0024695030622303256`", ",", "0.030562362216343817`", ",", 
     "0.029939314944818617`", ",", "0.21333019095613967`", ",", 
     "0.267077482102314`", ",", "0.19546793146340669`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.34360622104920646`", ",", 
     RowBox[{"-", "0.2447228036921011`"}], ",", "0.02756104412736209`", ",", 
     "0.12160376209747754`", ",", 
     RowBox[{"-", "0.21124612635318968`"}], ",", "0.3205446290964851`", ",", 
     "0.7810021304489325`", ",", "1.0000000000000002`", ",", 
     "0.050197471790551125`", ",", "0.04820864971852689`", ",", 
     RowBox[{"-", "0.25252683777935947`"}], ",", "0.052647738720737774`", ",",
      "0.02371688072249546`", ",", "0.0359665295899384`", ",", 
     "0.03479378672508001`", ",", "0.23416158101868997`", ",", 
     "0.31261554148732396`", ",", "0.22458500196694378`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.02804965956703598`", ",", 
     RowBox[{"-", "0.020541585718278216`"}], ",", "0.0024305641932059123`", 
     ",", "0.011015257822548257`", ",", 
     RowBox[{"-", "0.017668212968969473`"}], ",", "0.024962786491825685`", 
     ",", "0.05872952568925651`", ",", "0.05019747179055116`", ",", "1.`", 
     ",", "0.0041768069939507975`", ",", 
     RowBox[{"-", "0.02178373208383901`"}], ",", "0.0044697856429390895`", 
     ",", "0.0020101504199856006`", ",", "0.003051407662792699`", ",", 
     "0.0029518546856021712`", ",", "0.019503078354001106`", ",", 
     "0.026419223063039576`", ",", "0.01886490991427064`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.24649191000003312`"}], ",", 
     RowBox[{"-", "0.7705033661400653`"}], ",", "0.9126843979561696`", ",", 
     RowBox[{"-", "0.008330907212481895`"}], ",", 
     RowBox[{"-", "0.29002081690256043`"}], ",", "0.020648697746557435`", ",",
      "0.07729547318619913`", ",", "0.048208649718536875`", ",", 
     "0.004176806993951651`", ",", "1.0000000000000002`", ",", 
     "0.39578277146594915`", ",", "0.03486230011155115`", ",", 
     "0.05427300287134316`", ",", "0.0458504671659554`", ",", 
     "0.044635807268338275`", ",", "0.011534693623803851`", ",", 
     "0.02368076490436792`", ",", "0.016637702050276364`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.7365733360645341`"}], ",", 
     RowBox[{"-", "0.3004308327631595`"}], ",", "0.47333715850114927`", ",", 
     RowBox[{"-", "0.19622322708514836`"}], ",", 
     RowBox[{"-", "0.17605312662988867`"}], ",", 
     RowBox[{"-", "0.12367116690415626`"}], ",", 
     RowBox[{"-", "0.2341813820532668`"}], ",", 
     RowBox[{"-", "0.2525268377793475`"}], ",", 
     RowBox[{"-", "0.021783732083837937`"}], ",", "0.39578277146595947`", ",",
      "1.`", ",", "0.17264806910972907`", ",", "0.08602221869158158`", ",", 
     "0.12525958002011572`", ",", "0.12165576659837755`", ",", 
     RowBox[{"-", "0.21948599491013637`"}], ",", 
     RowBox[{"-", "0.313058742628498`"}], ",", 
     RowBox[{"-", "0.22125077939812712`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.049778820135200304`"}], ",", 
     RowBox[{"-", "0.12899978762343547`"}], ",", "0.11257651146823228`", ",", 
     
     RowBox[{"-", "0.02525297700474895`"}], ",", 
     RowBox[{"-", "0.014325793035588792`"}], ",", "0.02300280856893562`", ",",
      "0.05830945008660979`", ",", "0.05264773872073588`", ",", 
     "0.004469785642939099`", ",", "0.03486230011154973`", ",", 
     "0.17264806910972735`", ",", "0.9999999999999998`", ",", 
     "0.6362847448669064`", ",", "0.8067754767374365`", ",", 
     "0.7847915216156512`", ",", "0.008193935700667841`", ",", 
     "0.011899889291094225`", ",", "0.007546724071184742`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.11740043522425361`"}], ",", 
     RowBox[{"-", "0.09598768668736282`"}], ",", "0.10425829878877461`", ",", 
     "0.02476809992378137`", ",", 
     RowBox[{"-", "0.01104289737621173`"}], ",", "0.010081173332491962`", ",",
      "0.0024695030622317797`", ",", "0.02371688072249569`", ",", 
     "0.0020101504199857884`", ",", "0.05427300287134206`", ",", 
     "0.08602221869157926`", ",", "0.6362847448669172`", ",", 
     "1.0000000000000002`", ",", "0.793437641038702`", ",", 
     "0.7670145519843345`", ",", 
     RowBox[{"-", "0.0023550220048319083`"}], ",", "0.04025245671059876`", 
     ",", "0.05409387710004037`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.08246945844432504`"}], ",", 
     RowBox[{"-", "0.11362858937632109`"}], ",", "0.1036462621454383`", ",", 
     "0.03652801791825209`", ",", 
     RowBox[{"-", "0.030545670722894772`"}], ",", "0.015588633929621254`", 
     ",", "0.030562362216344778`", ",", "0.035966529589937575`", ",", 
     "0.003051407662792846`", ",", "0.04585046716595382`", ",", 
     "0.1252595800201128`", ",", "0.8067754767374424`", ",", 
     "0.7934376410386943`", ",", "0.9999999999999998`", ",", 
     "0.9976418318072504`", ",", "0.00282992252430083`", ",", 
     "0.02482723485271199`", ",", "0.02924486947775713`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.07979705162166871`"}], ",", 
     RowBox[{"-", "0.11073840219624757`"}], ",", "0.1002583888991291`", ",", 
     "0.04200373641284065`", ",", 
     RowBox[{"-", "0.03206252643591904`"}], ",", "0.01508291245243071`", ",", 
     "0.02993931494481943`", ",", "0.03479378672507904`", ",", 
     "0.002951854685602307`", ",", "0.04463580726833663`", ",", 
     "0.12165576659837463`", ",", "0.7847915216156564`", ",", 
     "0.7670145519843263`", ",", "0.9976418318072492`", ",", "1.`", ",", 
     "0.002781808155669051`", ",", "0.023867936774630737`", ",", 
     "0.028047590447924053`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.07371292736593123`", ",", "0.0570926829343487`", ",", 
     "0.010904052256157988`", ",", "0.4283214821663154`", ",", 
     "0.016041377356658153`", ",", "0.08902018644520504`", ",", 
     "0.2133301909561503`", ",", "0.23416158101869783`", ",", 
     "0.0195030783540015`", ",", "0.011534693623769817`", ",", 
     RowBox[{"-", "0.219485994910186`"}], ",", "0.008193935700657563`", ",", 
     RowBox[{"-", "0.002355022004846496`"}], ",", "0.002829922524287579`", 
     ",", "0.002781808155656789`", ",", "1.`", ",", "0.6354359513133785`", 
     ",", 
     RowBox[{"-", "0.13326263954605902`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.062362961550794495`", ",", "0.10861893529859568`", ",", 
     "0.02588062914601979`", ",", "0.684335903747509`", ",", 
     "0.04228012270290222`", ",", "0.12560012776671417`", ",", 
     "0.26707748210233273`", ",", "0.31261554148734194`", ",", 
     "0.026419223063040904`", ",", "0.023680764904336214`", ",", 
     RowBox[{"-", "0.31305874262855493`"}], ",", "0.011899889291099098`", ",",
      "0.04025245671059759`", ",", "0.024827234852713258`", ",", 
     "0.023867936774632146`", ",", "0.6354359513134186`", ",", "1.`", ",", 
     "0.677246945965542`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.050213981104222365`", ",", "0.06775680366321724`", ",", 
     "0.01728661940415803`", ",", "0.46209891615533033`", ",", 
     "0.024093069013643272`", ",", "0.08816712798820564`", ",", 
     "0.19546793146341981`", ",", "0.22458500196695846`", ",", 
     "0.018864909914271904`", ",", "0.016637702050267766`", ",", 
     RowBox[{"-", "0.221250779398152`"}], ",", "0.007546724071200765`", ",", 
     "0.05409387710005267`", ",", "0.02924486947777119`", ",", 
     "0.028047590447937382`", ",", 
     RowBox[{"-", "0.13326263954601023`"}], ",", "0.6772469459655776`", ",", 
     "1.`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.744953240988978*^9, 3.745139581082703*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 615},
WindowMargins->{{119, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (June 27, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 90, 1, 64, "Section"],
Cell[CellGroupData[{
Cell[695, 27, 86, 1, 44, "Subsection"],
Cell[784, 30, 11578, 270, 747, "Input"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[12411, 306, 149, 2, 50, "Section"],
Cell[CellGroupData[{
Cell[12585, 312, 477, 14, 74, "Subsection"],
Cell[13065, 328, 638, 13, 46, "Input"],
Cell[CellGroupData[{
Cell[13728, 345, 1271, 21, 58, "Input"],
Cell[15002, 368, 1388, 23, 36, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16427, 396, 140, 2, 28, "Input"],
Cell[16570, 400, 148, 3, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[16767, 409, 172, 2, 44, "Subsection"],
Cell[16942, 413, 13658, 278, 998, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30637, 696, 207, 2, 44, "Subsection"],
Cell[30847, 700, 13674, 278, 981, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44558, 983, 269, 5, 44, "Subsection"],
Cell[44830, 990, 887, 17, 90, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45754, 1012, 90, 1, 44, "Subsection"],
Cell[CellGroupData[{
Cell[45869, 1017, 287, 6, 32, "Input"],
Cell[46159, 1025, 1217, 22, 90, "Message"],
Cell[47379, 1049, 21513, 426, 640, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[68953, 1482, 207, 3, 64, "Section"],
Cell[CellGroupData[{
Cell[69185, 1489, 96, 1, 44, "Subsection"],
Cell[69284, 1492, 1884, 62, 57, "Text"],
Cell[71171, 1556, 1791, 33, 162, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72999, 1594, 103, 1, 44, "Subsection"],
Cell[73105, 1597, 844, 15, 46, "Input"],
Cell[73952, 1614, 1590, 27, 58, "Input"],
Cell[CellGroupData[{
Cell[75567, 1645, 140, 2, 28, "Input"],
Cell[75710, 1649, 92, 1, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[75851, 1656, 910, 33, 75, "Subsection"],
Cell[76764, 1691, 280, 8, 28, "Input"],
Cell[77047, 1701, 389, 11, 50, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77473, 1717, 224, 7, 45, "Subsection"],
Cell[77700, 1726, 441, 13, 46, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78178, 1744, 91, 1, 44, "Subsection"],
Cell[CellGroupData[{
Cell[78294, 1749, 336, 6, 32, "Input"],
Cell[78633, 1757, 23521, 467, 674, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[102215, 2231, 126, 1, 64, "Section"],
Cell[CellGroupData[{
Cell[102366, 2236, 862, 33, 49, "Subsection"],
Cell[103231, 2271, 242, 5, 46, "Input"],
Cell[103476, 2278, 728, 20, 49, "Input"],
Cell[104207, 2300, 231, 5, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104475, 2310, 197, 2, 44, "Subsection"],
Cell[104675, 2314, 953, 17, 46, "Input"],
Cell[105631, 2333, 1730, 29, 59, "Input"],
Cell[CellGroupData[{
Cell[107386, 2366, 217, 3, 46, "Input"],
Cell[107606, 2371, 123, 2, 28, "Output"],
Cell[107732, 2375, 123, 2, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[107904, 2383, 91, 1, 44, "Subsection"],
Cell[CellGroupData[{
Cell[108020, 2388, 396, 8, 32, "Input"],
Cell[108419, 2398, 22731, 457, 674, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[131187, 2860, 165, 3, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[131377, 2867, 112, 1, 28, "Input"],
Cell[131492, 2870, 688, 12, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132217, 2887, 101, 1, 28, "Input"],
Cell[132321, 2890, 12607, 232, 913, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

